Gravity Amplitudes as Generalized Double Copies

Whenever the integrand of a gauge-theory loop amplitude can be arranged into a form where the BCJ duality between color and kinematics is manifest, a corresponding gravity integrand can be obtained simply via the double-copy procedure. However, finding such gauge-theory representations can be challenging, especially at high loop orders. Here we show that we can instead start from generic gauge-theory integrands, where the duality is not manifest, and apply a modified double-copy procedure to obtain gravity integrands that include contact terms generated by violations of dual Jacobi identities. We illustrate this with three-, four- and five-loop examples in N=8 supergravity.

==> FourLoopsN8.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Preamble -- description of file contents*)


(* 
 List of Variables:

 s[i,j] = (p_i + p_j)^2
 t[i,j] = 2* p_i . p_j
 ls[i] = p_i^2 

 where p_i is the momentum of leg i.

 The g[i] for i=1,..,52 are the graphs. The notation used for a graph
 is that each triplet of numbers correspond to a vertex. And each
 number refers to a leg/line or graph edge. Negative numbers -i refer
 to momentum -p_i and positive i to momentum p_i.
 
 Use ConventionalGraph[g[i]] for more conventional graph notation in
 Mathematica. 
 
 Use GraphDisplay[g[i]] to plot graph g[i] in Mathematica.

 The n[i] for i=1,..,52 are the kinematic numerators of each graph.
 The S[i] for i=1,..,52 are the graph symmetry factors. In the amplitude
 they enter as 1/S[i] as explained in the paper.

 Use Propagators[g[i]] to return a product of propagators associated with the 
 graph g[i].
 
 Use PropagatorsInBasis[g[i]] to apply conservation of momentum to 
 Propagators[g[i]].
 
 Graphs0: the 50 graphs of arXiv:1008.3327 + 2 vanishing historical graphs.
 Numers0: the kinematic numerators from the naive double copy of
          arXiv:1008.3327. These are squared graph by graph.

 Graphs2: N^2MC contact graphs
 Numers2: N^2MC contact numerators

 Graphs3: N^3MC contact graphs
 Numers3: N^3MC contact numerators

 Graphs4: N^4MC contact graphs
 Numers4: N^4MC contact numerators
 

 *)



(* ::Subsubsection::Closed:: *)
(*Graph Functions*)


GraphDisplay[g_] := GraphPlot[ConventionalGraph[g], DirectedEdges -> True]
 
ConventionalGraph[g_] := Module[{gg}, gg = Join[Thread[{-Range[4]}], g]; 
				  Table[{Position[gg, j][[1,1]] -> Position[gg, -j][[1,1]], 
					If[j < 5, k[j], p[j]]}, {j, Union[Abs[Flatten[gg]]]}]]


(* ::Subsubsection::Closed:: *)
(*Propagators*)


Propagators[g_]:= Module[{gg}, Times@@(ls/@Select[Union[Abs[Flatten[g]]],#>4&])]


PropagatorsInBasis[g_]:= Module[{gg},  Propagators[g]/.ls[a_]:>ls[{x[a]}]/.
  ToRules[Reduce[(Total[(x/@#)]==0&/@g)/.x[a_]:>Sign[a]*x[Abs[a]],x/@Range[5,Max[Flatten[Abs[g]]]]]]/.
  ls[a__]:>ls[Flatten[{a}/.Plus:>List]]/.ls[a__]:>If[Length[a]===1,ls[a],
  s[a]] /.x[a_]:>a/.s[a__]:>s[If[And@@(#<0&/@a),-a,a]]/.ls[a__]:>ls@@a/.s[a__]:>s@@a]


(* ::Subsubsection::Closed:: *)
(*Symmetry Factors*)


SymmetryFactor0={S[1]=4,S[2]=4,S[3]=16,S[4]=4,S[5]=8,S[6]=2,S[7]=2,S[8]=1,S[9]=4,S[10]=4,S[11]=2,S[12]=4,S[13]=2,S[14]=2,S[15]=4,S[16]=1,S[17]=2,S[18]=1,S[19]=1,S[20]=1,S[21]=1,S[22]=1,S[23]=1,S[24]=2,S[25]=1,S[26]=1,S[27]=2,S[28]=4,S[29]=1,S[30]=2,S[31]=2,S[32]=1,S[33]=1,S[34]=2,S[35]=1,S[36]=1,S[37]=2,S[38]=4,S[39]=2,S[40]=4,S[41]=2,S[42]=1,S[43]=1,S[44]=2,S[45]=4,S[46]=2,S[47]=8,S[48]=2,S[49]=2,S[50]=8,S[51]=4,S[52]=4};

SymmetryFactor2={S2[1]=1,S2[2]=1,S2[3]=2,S2[4]=2,S2[5]=8,S2[6]=4,S2[7]=1,S2[8]=4,S2[9]=4,S2[10]=4,S2[11]=4,S2[12]=8,S2[13]=4,S2[14]=4,S2[15]=2,S2[16]=1,S2[17]=1,S2[18]=4,S2[19]=4,S2[20]=2,S2[21]=8,S2[22]=8,S2[23]=4,S2[24]=4,S2[25]=4,S2[26]=4,S2[27]=2,S2[28]=4,S2[29]=2,S2[30]=1,S2[31]=8,S2[32]=2,S2[33]=1,S2[34]=2,S2[35]=1,S2[36]=2,S2[37]=1,S2[38]=2,S2[39]=1,S2[40]=2,S2[41]=4,S2[42]=4,S2[43]=1,S2[44]=2,S2[45]=1,S2[46]=2,S2[47]=2,S2[48]=1,S2[49]=4,S2[50]=2,S2[51]=2,S2[52]=8,S2[53]=2,S2[54]=4,S2[55]=8,S2[56]=1,S2[57]=2,S2[58]=8,S2[59]=16,S2[60]=4,S2[61]=16,S2[62]=4,S2[63]=16,S2[64]=2,S2[65]=4,S2[66]=1,S2[67]=8,S2[68]=4,S2[69]=8,S2[70]=4,S2[71]=4,S2[72]=8,S2[73]=8,S2[74]=8,S2[75]=8,S2[76]=4,S2[77]=2,S2[78]=2,S2[79]=8,S2[80]=4,S2[81]=8,S2[82]=8,S2[83]=2,S2[84]=2,S2[85]=8,S2[86]=8,S2[87]=2,S2[88]=1,S2[89]=4,S2[90]=2,S2[91]=2,S2[92]=4,S2[93]=2,S2[94]=2,S2[95]=2,S2[96]=4,S2[97]=2,S2[98]=4,S2[99]=2,S2[100]=8,S2[101]=8,S2[102]=8,S2[103]=8,S2[104]=1,S2[105]=1,S2[106]=1,S2[107]=1,S2[108]=1,S2[109]=1,S2[110]=2,S2[111]=1,S2[112]=1,S2[113]=4,S2[114]=4,S2[115]=1,S2[116]=1,S2[117]=2,S2[118]=2,S2[119]=2,S2[120]=1,S2[121]=8,S2[122]=2,S2[123]=2,S2[124]=1,S2[125]=2,S2[126]=2,S2[127]=2,S2[128]=2,S2[129]=2,S2[130]=2,S2[131]=2,S2[132]=1,S2[133]=4,S2[134]=1,S2[135]=1,S2[136]=1,S2[137]=1,S2[138]=1,S2[139]=1,S2[140]=1,S2[141]=1,S2[142]=1,S2[143]=1,S2[144]=1,S2[145]=2,S2[146]=2,S2[147]=2,S2[148]=2,S2[149]=4,S2[150]=2,S2[151]=4,S2[152]=2,S2[153]=2,S2[154]=1,S2[155]=2,S2[156]=4,S2[157]=2,S2[158]=4,S2[159]=2,S2[160]=4,S2[161]=4,S2[162]=4,S2[163]=4,S2[164]=4,S2[165]=4,S2[166]=8,S2[167]=2,S2[168]=4,S2[169]=2,S2[170]=2,S2[171]=2,S2[172]=2,S2[173]=2,S2[174]=2,S2[175]=2,S2[176]=2,S2[177]=2,S2[178]=4,S2[179]=1,S2[180]=1,S2[181]=1,S2[182]=2,S2[183]=1,S2[184]=1,S2[185]=1,S2[186]=1,S2[187]=1,S2[188]=1,S2[189]=1,S2[190]=1,S2[191]=1,S2[192]=1,S2[193]=2,S2[194]=1,S2[195]=2,S2[196]=1,S2[197]=2,S2[198]=1,S2[199]=1,S2[200]=1,S2[201]=1,S2[202]=1,S2[203]=2,S2[204]=1,S2[205]=1,S2[206]=1,S2[207]=4,S2[208]=2,S2[209]=4,S2[210]=1,S2[211]=4,S2[212]=4,S2[213]=1,S2[214]=4,S2[215]=2,S2[216]=4,S2[217]=1,S2[218]=2,S2[219]=2,S2[220]=1,S2[221]=2,S2[222]=1,S2[223]=1,S2[224]=4,S2[225]=4,S2[226]=1,S2[227]=1,S2[228]=1,S2[229]=1,S2[230]=1,S2[231]=1,S2[232]=1,S2[233]=1,S2[234]=1,S2[235]=1,S2[236]=1,S2[237]=2,S2[238]=1,S2[239]=1,S2[240]=2,S2[241]=2,S2[242]=2,S2[243]=1,S2[244]=4,S2[245]=2,S2[246]=1,S2[247]=4,S2[248]=1,S2[249]=1,S2[250]=2,S2[251]=2,S2[252]=2,S2[253]=2,S2[254]=4,S2[255]=2,S2[256]=4,S2[257]=1,S2[258]=2,S2[259]=2,S2[260]=2,S2[261]=1,S2[262]=1,S2[263]=4,S2[264]=2,S2[265]=2,S2[266]=4,S2[267]=2,S2[268]=4,S2[269]=4,S2[270]=2,S2[271]=1,S2[272]=1,S2[273]=2,S2[274]=2,S2[275]=2,S2[276]=2,S2[277]=4,S2[278]=4,S2[279]=2,S2[280]=1,S2[281]=2,S2[282]=2,S2[283]=4,S2[284]=4,S2[285]=2,S2[286]=1,S2[287]=1,S2[288]=1,S2[289]=1,S2[290]=1,S2[291]=1,S2[292]=1,S2[293]=1,S2[294]=1,S2[295]=2,S2[296]=1,S2[297]=1,S2[298]=1,S2[299]=1,S2[300]=1,S2[301]=2,S2[302]=2,S2[303]=1,S2[304]=1,S2[305]=2,S2[306]=1,S2[307]=1,S2[308]=2,S2[309]=2,S2[310]=2,S2[311]=2,S2[312]=2,S2[313]=2,S2[314]=2,S2[315]=2,S2[316]=1,S2[317]=1,S2[318]=1,S2[319]=2,S2[320]=2,S2[321]=1,S2[322]=2,S2[323]=1,S2[324]=2,S2[325]=4,S2[326]=1,S2[327]=4,S2[328]=2,S2[329]=2,S2[330]=1,S2[331]=1,S2[332]=1,S2[333]=4,S2[334]=4,S2[335]=2,S2[336]=2,S2[337]=2,S2[338]=1,S2[339]=4,S2[340]=4,S2[341]=4,S2[342]=2,S2[343]=8,S2[344]=2,S2[345]=1,S2[346]=1,S2[347]=1,S2[348]=1,S2[349]=1,S2[350]=2,S2[351]=1,S2[352]=1,S2[353]=1,S2[354]=1,S2[355]=1,S2[356]=2,S2[357]=2,S2[358]=2,S2[359]=2,S2[360]=2,S2[361]=2,S2[362]=2,S2[363]=2,S2[364]=2,S2[365]=2,S2[366]=1,S2[367]=1,S2[368]=1,S2[369]=1,S2[370]=2,S2[371]=2,S2[372]=2,S2[373]=2,S2[374]=1,S2[375]=1,S2[376]=2,S2[377]=1,S2[378]=1,S2[379]=2,S2[380]=2,S2[381]=2,S2[382]=2,S2[383]=2,S2[384]=2,S2[385]=2,S2[386]=2,S2[387]=1,S2[388]=1,S2[389]=2,S2[390]=2,S2[391]=2,S2[392]=2,S2[393]=2,S2[394]=1,S2[395]=2,S2[396]=1,S2[397]=2,S2[398]=2,S2[399]=2,S2[400]=2,S2[401]=1,S2[402]=2,S2[403]=1,S2[404]=1,S2[405]=2,S2[406]=4,S2[407]=2,S2[408]=1,S2[409]=2,S2[410]=1,S2[411]=2,S2[412]=2,S2[413]=2,S2[414]=1,S2[415]=1,S2[416]=1,S2[417]=1,S2[418]=1,S2[419]=1,S2[420]=1,S2[421]=1,S2[422]=1,S2[423]=2,S2[424]=1,S2[425]=1,S2[426]=2,S2[427]=1,S2[428]=1,S2[429]=1,S2[430]=1,S2[431]=1,S2[432]=1,S2[433]=1,S2[434]=1,S2[435]=1,S2[436]=1,S2[437]=2,S2[438]=2,S2[439]=2,S2[440]=2,S2[441]=2,S2[442]=2,S2[443]=1,S2[444]=1,S2[445]=1,S2[446]=1,S2[447]=4,S2[448]=2,S2[449]=1,S2[450]=2,S2[451]=1,S2[452]=2,S2[453]=4,S2[454]=2,S2[455]=2,S2[456]=1,S2[457]=2,S2[458]=1,S2[459]=2,S2[460]=1,S2[461]=2,S2[462]=2,S2[463]=1,S2[464]=4,S2[465]=2,S2[466]=2,S2[467]=4,S2[468]=4,S2[469]=4,S2[470]=1,S2[471]=1,S2[472]=1,S2[473]=1,S2[474]=1,S2[475]=1,S2[476]=2,S2[477]=2,S2[478]=1,S2[479]=2,S2[480]=2,S2[481]=1,S2[482]=2,S2[483]=2,S2[484]=4,S2[485]=1,S2[486]=1,S2[487]=4,S2[488]=1,S2[489]=4,S2[490]=1,S2[491]=2,S2[492]=2,S2[493]=1,S2[494]=2,S2[495]=2,S2[496]=2,S2[497]=2,S2[498]=2,S2[499]=2,S2[500]=4,S2[501]=4,S2[502]=12,S2[503]=2,S2[504]=1,S2[505]=4,S2[506]=8,S2[507]=2,S2[508]=4,S2[509]=2,S2[510]=2,S2[511]=2,S2[512]=2,S2[513]=2,S2[514]=2,S2[515]=2,S2[516]=4,S2[517]=8,S2[518]=16,S2[519]=4,S2[520]=4,S2[521]=4,S2[522]=2,S2[523]=1,S2[524]=2,S2[525]=2,S2[526]=2,S2[527]=2,S2[528]=4,S2[529]=2,S2[530]=2,S2[531]=2,S2[532]=2,S2[533]=2,S2[534]=2,S2[535]=2,S2[536]=2,S2[537]=4,S2[538]=2,S2[539]=4,S2[540]=2,S2[541]=4,S2[542]=4,S2[543]=2,S2[544]=4,S2[545]=2,S2[546]=2,S2[547]=4,S2[548]=2,S2[549]=4,S2[550]=2,S2[551]=4,S2[552]=4,S2[553]=2,S2[554]=2,S2[555]=2,S2[556]=2,S2[557]=2,S2[558]=4,S2[559]=2,S2[560]=2,S2[561]=4,S2[562]=2,S2[563]=2,S2[564]=2,S2[565]=2,S2[566]=4,S2[567]=2,S2[568]=4,S2[569]=2,S2[570]=16,S2[571]=4,S2[572]=16,S2[573]=4,S2[574]=16,S2[575]=16,S2[576]=4,S2[577]=16,S2[578]=16,S2[579]=2,S2[580]=2,S2[581]=2,S2[582]=2,S2[583]=2,S2[584]=2,S2[585]=8,S2[586]=2,S2[587]=2,S2[588]=2,S2[589]=4,S2[590]=2,S2[591]=4,S2[592]=2,S2[593]=8,S2[594]=4,S2[595]=8,S2[596]=2,S2[597]=2,S2[598]=2,S2[599]=2,S2[600]=2,S2[601]=2,S2[602]=2,S2[603]=2,S2[604]=2,S2[605]=2,S2[606]=2,S2[607]=4,S2[608]=2,S2[609]=4,S2[610]=4,S2[611]=2,S2[612]=2,S2[613]=4,S2[614]=2,S2[615]=2,S2[616]=16,S2[617]=4,S2[618]=16,S2[619]=2,S2[620]=2,S2[621]=2,S2[622]=2,S2[623]=4,S2[624]=2,S2[625]=8,S2[626]=2,S2[627]=2,S2[628]=2,S2[629]=4,S2[630]=4,S2[631]=4,S2[632]=8,S2[633]=4,S2[634]=4,S2[635]=4,S2[636]=4,S2[637]=4,S2[638]=2,S2[639]=2};

SymmetryFactor3={S3[1]=2,S3[2]=2,S3[3]=4,S3[4]=4,S3[5]=2,S3[6]=2,S3[7]=6,S3[8]=2,S3[9]=12,S3[10]=4,S3[11]=12,S3[12]=2,S3[13]=4,S3[14]=4,S3[15]=2,S3[16]=8,S3[17]=4,S3[18]=16,S3[19]=8,S3[20]=8,S3[21]=16,S3[22]=8,S3[23]=8,S3[24]=2,S3[25]=8,S3[26]=4,S3[27]=4,S3[28]=16,S3[29]=2,S3[30]=2,S3[31]=4,S3[32]=1,S3[33]=2,S3[34]=1,S3[35]=1,S3[36]=1,S3[37]=2,S3[38]=1,S3[39]=1,S3[40]=4,S3[41]=2,S3[42]=4,S3[43]=2,S3[44]=4,S3[45]=4,S3[46]=2,S3[47]=1,S3[48]=4,S3[49]=2,S3[50]=4,S3[51]=4,S3[52]=2,S3[53]=1,S3[54]=2,S3[55]=1,S3[56]=4,S3[57]=2,S3[58]=2,S3[59]=2,S3[60]=4,S3[61]=2,S3[62]=2,S3[63]=2,S3[64]=8,S3[65]=8,S3[66]=2,S3[67]=4,S3[68]=8,S3[69]=4,S3[70]=8,S3[71]=4,S3[72]=4,S3[73]=8,S3[74]=4,S3[75]=4,S3[76]=1,S3[77]=2,S3[78]=2,S3[79]=4,S3[80]=2,S3[81]=2,S3[82]=8,S3[83]=8,S3[84]=16,S3[85]=8,S3[86]=8,S3[87]=4,S3[88]=2,S3[89]=2,S3[90]=8,S3[91]=8,S3[92]=4,S3[93]=16,S3[94]=32,S3[95]=8,S3[96]=8,S3[97]=8,S3[98]=2,S3[99]=4,S3[100]=4,S3[101]=1,S3[102]=4,S3[103]=4,S3[104]=1,S3[105]=2,S3[106]=2,S3[107]=6,S3[108]=2,S3[109]=2,S3[110]=8,S3[111]=2,S3[112]=8,S3[113]=4,S3[114]=12,S3[115]=4,S3[116]=4,S3[117]=8,S3[118]=4,S3[119]=8,S3[120]=2,S3[121]=8,S3[122]=4,S3[123]=2,S3[124]=8,S3[125]=4,S3[126]=4,S3[127]=2,S3[128]=8,S3[129]=16,S3[130]=12,S3[131]=8,S3[132]=8,S3[133]=4,S3[134]=16,S3[135]=8,S3[136]=32,S3[137]=16,S3[138]=16,S3[139]=16,S3[140]=16,S3[141]=4,S3[142]=16,S3[143]=8,S3[144]=8,S3[145]=32,S3[146]=4,S3[147]=4,S3[148]=8,S3[149]=2,S3[150]=4,S3[151]=4,S3[152]=4,S3[153]=2,S3[154]=2,S3[155]=2,S3[156]=4,S3[157]=4,S3[158]=8,S3[159]=2,S3[160]=2,S3[161]=2,S3[162]=4,S3[163]=2,S3[164]=2,S3[165]=1,S3[166]=1,S3[167]=2,S3[168]=2,S3[169]=1,S3[170]=2,S3[171]=2,S3[172]=1,S3[173]=1,S3[174]=4,S3[175]=1,S3[176]=2,S3[177]=4,S3[178]=4,S3[179]=8,S3[180]=4,S3[181]=4,S3[182]=4,S3[183]=4,S3[184]=2,S3[185]=1,S3[186]=8,S3[187]=2,S3[188]=2,S3[189]=1,S3[190]=4,S3[191]=2,S3[192]=2,S3[193]=1,S3[194]=4,S3[195]=4,S3[196]=2,S3[197]=1,S3[198]=4,S3[199]=8,S3[200]=4,S3[201]=16,S3[202]=2,S3[203]=2,S3[204]=4,S3[205]=4,S3[206]=8,S3[207]=4,S3[208]=16,S3[209]=2,S3[210]=1,S3[211]=2,S3[212]=24,S3[213]=8,S3[214]=4,S3[215]=2,S3[216]=2,S3[217]=4,S3[218]=4,S3[219]=4,S3[220]=2,S3[221]=2,S3[222]=2,S3[223]=2,S3[224]=2,S3[225]=2,S3[226]=2,S3[227]=4,S3[228]=2,S3[229]=4,S3[230]=2,S3[231]=1,S3[232]=1,S3[233]=1,S3[234]=1,S3[235]=2,S3[236]=1,S3[237]=2,S3[238]=2,S3[239]=1,S3[240]=2,S3[241]=1,S3[242]=1,S3[243]=1,S3[244]=2,S3[245]=1,S3[246]=4,S3[247]=4,S3[248]=2,S3[249]=2,S3[250]=8,S3[251]=4,S3[252]=1,S3[253]=2,S3[254]=2,S3[255]=2,S3[256]=2,S3[257]=2,S3[258]=2,S3[259]=2,S3[260]=2,S3[261]=1,S3[262]=2,S3[263]=1,S3[264]=2,S3[265]=2,S3[266]=2,S3[267]=2,S3[268]=2,S3[269]=2,S3[270]=2,S3[271]=4,S3[272]=4,S3[273]=4,S3[274]=4,S3[275]=4,S3[276]=4,S3[277]=4,S3[278]=2,S3[279]=8,S3[280]=2,S3[281]=2,S3[282]=4,S3[283]=2,S3[284]=2,S3[285]=4,S3[286]=4,S3[287]=4,S3[288]=4,S3[289]=8,S3[290]=4,S3[291]=4,S3[292]=16,S3[293]=8,S3[294]=4,S3[295]=4,S3[296]=2,S3[297]=4,S3[298]=4,S3[299]=4,S3[300]=4,S3[301]=4,S3[302]=4,S3[303]=4,S3[304]=2,S3[305]=2,S3[306]=4,S3[307]=4,S3[308]=2,S3[309]=4,S3[310]=4,S3[311]=4,S3[312]=1,S3[313]=2,S3[314]=2,S3[315]=2,S3[316]=2,S3[317]=2,S3[318]=2,S3[319]=2,S3[320]=1,S3[321]=2,S3[322]=1,S3[323]=2,S3[324]=2,S3[325]=1,S3[326]=2,S3[327]=2,S3[328]=2,S3[329]=2,S3[330]=1,S3[331]=1,S3[332]=1,S3[333]=1,S3[334]=1,S3[335]=1,S3[336]=1,S3[337]=1,S3[338]=2,S3[339]=4,S3[340]=2,S3[341]=1,S3[342]=4,S3[343]=2,S3[344]=1,S3[345]=1,S3[346]=2,S3[347]=1,S3[348]=2,S3[349]=2,S3[350]=2,S3[351]=2,S3[352]=2,S3[353]=2,S3[354]=2,S3[355]=2,S3[356]=1,S3[357]=1,S3[358]=1,S3[359]=1,S3[360]=1,S3[361]=1,S3[362]=1,S3[363]=1,S3[364]=1,S3[365]=1,S3[366]=1,S3[367]=1,S3[368]=1,S3[369]=1,S3[370]=1,S3[371]=1,S3[372]=2,S3[373]=2,S3[374]=2,S3[375]=4,S3[376]=2,S3[377]=2,S3[378]=4,S3[379]=2,S3[380]=1,S3[381]=1,S3[382]=1,S3[383]=6,S3[384]=2,S3[385]=4,S3[386]=4,S3[387]=2,S3[388]=2,S3[389]=1,S3[390]=2,S3[391]=2,S3[392]=2,S3[393]=4,S3[394]=2,S3[395]=4,S3[396]=2,S3[397]=2,S3[398]=1,S3[399]=2,S3[400]=4,S3[401]=2,S3[402]=4,S3[403]=2,S3[404]=2,S3[405]=2,S3[406]=2,S3[407]=2,S3[408]=2,S3[409]=2,S3[410]=2,S3[411]=2,S3[412]=2,S3[413]=2,S3[414]=2,S3[415]=2,S3[416]=2,S3[417]=4,S3[418]=4,S3[419]=2,S3[420]=2,S3[421]=2,S3[422]=1,S3[423]=1,S3[424]=1,S3[425]=2,S3[426]=1,S3[427]=1,S3[428]=1,S3[429]=1,S3[430]=1,S3[431]=2,S3[432]=2,S3[433]=1,S3[434]=2,S3[435]=2,S3[436]=4,S3[437]=8,S3[438]=2,S3[439]=8,S3[440]=4,S3[441]=4,S3[442]=8,S3[443]=8,S3[444]=4,S3[445]=4,S3[446]=4,S3[447]=2,S3[448]=4,S3[449]=4,S3[450]=4,S3[451]=4,S3[452]=2,S3[453]=2,S3[454]=2,S3[455]=1,S3[456]=2,S3[457]=2,S3[458]=1,S3[459]=2,S3[460]=2,S3[461]=1,S3[462]=4,S3[463]=8,S3[464]=2,S3[465]=4,S3[466]=1,S3[467]=2,S3[468]=2,S3[469]=2,S3[470]=4,S3[471]=4,S3[472]=8,S3[473]=4,S3[474]=8,S3[475]=8,S3[476]=4,S3[477]=4,S3[478]=8,S3[479]=4,S3[480]=8,S3[481]=8,S3[482]=2,S3[483]=4,S3[484]=4,S3[485]=4,S3[486]=4,S3[487]=4,S3[488]=1,S3[489]=12,S3[490]=1,S3[491]=2,S3[492]=2,S3[493]=2,S3[494]=2,S3[495]=2,S3[496]=2,S3[497]=2,S3[498]=1,S3[499]=1,S3[500]=2,S3[501]=1,S3[502]=2,S3[503]=2,S3[504]=1,S3[505]=1,S3[506]=2,S3[507]=2,S3[508]=2,S3[509]=4,S3[510]=1,S3[511]=2,S3[512]=2,S3[513]=1,S3[514]=2,S3[515]=2,S3[516]=2,S3[517]=2,S3[518]=2,S3[519]=1,S3[520]=1,S3[521]=2,S3[522]=2,S3[523]=1,S3[524]=2,S3[525]=4,S3[526]=2,S3[527]=4,S3[528]=4,S3[529]=2,S3[530]=2,S3[531]=4,S3[532]=4,S3[533]=2,S3[534]=2,S3[535]=4,S3[536]=4,S3[537]=1,S3[538]=1,S3[539]=1,S3[540]=1,S3[541]=2,S3[542]=2,S3[543]=2,S3[544]=2,S3[545]=2,S3[546]=2,S3[547]=2,S3[548]=2,S3[549]=2,S3[550]=4,S3[551]=2,S3[552]=2,S3[553]=2,S3[554]=2,S3[555]=2,S3[556]=2,S3[557]=2,S3[558]=2,S3[559]=4,S3[560]=2,S3[561]=4,S3[562]=4,S3[563]=2,S3[564]=4,S3[565]=2,S3[566]=4,S3[567]=2,S3[568]=4,S3[569]=2,S3[570]=2,S3[571]=2,S3[572]=2,S3[573]=2,S3[574]=2,S3[575]=4,S3[576]=2,S3[577]=2,S3[578]=4,S3[579]=8,S3[580]=16,S3[581]=4,S3[582]=2,S3[583]=2,S3[584]=2,S3[585]=2,S3[586]=2,S3[587]=1,S3[588]=1,S3[589]=1,S3[590]=1,S3[591]=1,S3[592]=1,S3[593]=2,S3[594]=1,S3[595]=1,S3[596]=1,S3[597]=4,S3[598]=4,S3[599]=4,S3[600]=1,S3[601]=2,S3[602]=2,S3[603]=2,S3[604]=1,S3[605]=4,S3[606]=2,S3[607]=2,S3[608]=2,S3[609]=2,S3[610]=2,S3[611]=2,S3[612]=4,S3[613]=4,S3[614]=2,S3[615]=4,S3[616]=2,S3[617]=2,S3[618]=4,S3[619]=4,S3[620]=4,S3[621]=2,S3[622]=2,S3[623]=2,S3[624]=2,S3[625]=2,S3[626]=2,S3[627]=4,S3[628]=2,S3[629]=2,S3[630]=2,S3[631]=2,S3[632]=2,S3[633]=2,S3[634]=2,S3[635]=2,S3[636]=2,S3[637]=2,S3[638]=4,S3[639]=4,S3[640]=2,S3[641]=2,S3[642]=4,S3[643]=4,S3[644]=4,S3[645]=2,S3[646]=2,S3[647]=4,S3[648]=2,S3[649]=1,S3[650]=2,S3[651]=1,S3[652]=4,S3[653]=4,S3[654]=2,S3[655]=2,S3[656]=4,S3[657]=2,S3[658]=1,S3[659]=2,S3[660]=2,S3[661]=1,S3[662]=2,S3[663]=2,S3[664]=2,S3[665]=2,S3[666]=2,S3[667]=2,S3[668]=1,S3[669]=2,S3[670]=2,S3[671]=2,S3[672]=2,S3[673]=2,S3[674]=2,S3[675]=2,S3[676]=2,S3[677]=2,S3[678]=1,S3[679]=1,S3[680]=2,S3[681]=2,S3[682]=1,S3[683]=2,S3[684]=4,S3[685]=4,S3[686]=8,S3[687]=2,S3[688]=2,S3[689]=2,S3[690]=2,S3[691]=4,S3[692]=8,S3[693]=2,S3[694]=4,S3[695]=2,S3[696]=4,S3[697]=4,S3[698]=2,S3[699]=2,S3[700]=4,S3[701]=2,S3[702]=4,S3[703]=2,S3[704]=2,S3[705]=2,S3[706]=2,S3[707]=2,S3[708]=2,S3[709]=2,S3[710]=2,S3[711]=2,S3[712]=4,S3[713]=2,S3[714]=2,S3[715]=4,S3[716]=2,S3[717]=2,S3[718]=2,S3[719]=2,S3[720]=2,S3[721]=2,S3[722]=1,S3[723]=2,S3[724]=2,S3[725]=2,S3[726]=2,S3[727]=4,S3[728]=8,S3[729]=2,S3[730]=2,S3[731]=4,S3[732]=4,S3[733]=4,S3[734]=2,S3[735]=4,S3[736]=2,S3[737]=12,S3[738]=16,S3[739]=4,S3[740]=2,S3[741]=1,S3[742]=2,S3[743]=2,S3[744]=2,S3[745]=4,S3[746]=4,S3[747]=2,S3[748]=2,S3[749]=2,S3[750]=2,S3[751]=4,S3[752]=2,S3[753]=8,S3[754]=2,S3[755]=2,S3[756]=4,S3[757]=2,S3[758]=4,S3[759]=2,S3[760]=2,S3[761]=4,S3[762]=4,S3[763]=2,S3[764]=4,S3[765]=4,S3[766]=4,S3[767]=2,S3[768]=4,S3[769]=2,S3[770]=2,S3[771]=4,S3[772]=2,S3[773]=2,S3[774]=4,S3[775]=2,S3[776]=2,S3[777]=2,S3[778]=12,S3[779]=2,S3[780]=2,S3[781]=4,S3[782]=12,S3[783]=2,S3[784]=2,S3[785]=2,S3[786]=4,S3[787]=2,S3[788]=2,S3[789]=8,S3[790]=8,S3[791]=2,S3[792]=2,S3[793]=4,S3[794]=4,S3[795]=8,S3[796]=2,S3[797]=4,S3[798]=2,S3[799]=2,S3[800]=2,S3[801]=4,S3[802]=4,S3[803]=8,S3[804]=2,S3[805]=2,S3[806]=4,S3[807]=8,S3[808]=2,S3[809]=2,S3[810]=2,S3[811]=2,S3[812]=8,S3[813]=2,S3[814]=16,S3[815]=4,S3[816]=4,S3[817]=8,S3[818]=4,S3[819]=4,S3[820]=4,S3[821]=4,S3[822]=4,S3[823]=4,S3[824]=4,S3[825]=2,S3[826]=2,S3[827]=2,S3[828]=2,S3[829]=4,S3[830]=2,S3[831]=2,S3[832]=4,S3[833]=2,S3[834]=4,S3[835]=4,S3[836]=4,S3[837]=4,S3[838]=4,S3[839]=8,S3[840]=8,S3[841]=4,S3[842]=4,S3[843]=8,S3[844]=8,S3[845]=4,S3[846]=4,S3[847]=16,S3[848]=8,S3[849]=8,S3[850]=8,S3[851]=8,S3[852]=8,S3[853]=16,S3[854]=8,S3[855]=4,S3[856]=8,S3[857]=32,S3[858]=8,S3[859]=8,S3[860]=16,S3[861]=8,S3[862]=2,S3[863]=16,S3[864]=4,S3[865]=2,S3[866]=8,S3[867]=8,S3[868]=2,S3[869]=8,S3[870]=32,S3[871]=8,S3[872]=32,S3[873]=4,S3[874]=2,S3[875]=4,S3[876]=4,S3[877]=4,S3[878]=2,S3[879]=4,S3[880]=4,S3[881]=4,S3[882]=4,S3[883]=2,S3[884]=2,S3[885]=2,S3[886]=2,S3[887]=2,S3[888]=4,S3[889]=4,S3[890]=2,S3[891]=4,S3[892]=4,S3[893]=4,S3[894]=4,S3[895]=4,S3[896]=4,S3[897]=4,S3[898]=2,S3[899]=8,S3[900]=4,S3[901]=4,S3[902]=4,S3[903]=8,S3[904]=4,S3[905]=8,S3[906]=4,S3[907]=2,S3[908]=2,S3[909]=4,S3[910]=4,S3[911]=4,S3[912]=4,S3[913]=4,S3[914]=4,S3[915]=4,S3[916]=4,S3[917]=4,S3[918]=2,S3[919]=4,S3[920]=2,S3[921]=4,S3[922]=8,S3[923]=4,S3[924]=2,S3[925]=2,S3[926]=2,S3[927]=8,S3[928]=4,S3[929]=8,S3[930]=4,S3[931]=8,S3[932]=4,S3[933]=2,S3[934]=8,S3[935]=16,S3[936]=4,S3[937]=4,S3[938]=2,S3[939]=4,S3[940]=2,S3[941]=4,S3[942]=4,S3[943]=4,S3[944]=4,S3[945]=4,S3[946]=2,S3[947]=2,S3[948]=2,S3[949]=2,S3[950]=2,S3[951]=2,S3[952]=2,S3[953]=2,S3[954]=2,S3[955]=2,S3[956]=4,S3[957]=2,S3[958]=4,S3[959]=2,S3[960]=4,S3[961]=2,S3[962]=16,S3[963]=4,S3[964]=4,S3[965]=8,S3[966]=8,S3[967]=4,S3[968]=4,S3[969]=8,S3[970]=4,S3[971]=16,S3[972]=4,S3[973]=4,S3[974]=4,S3[975]=4,S3[976]=4,S3[977]=4,S3[978]=4,S3[979]=8,S3[980]=4,S3[981]=4,S3[982]=4,S3[983]=4,S3[984]=8,S3[985]=2,S3[986]=2,S3[987]=4,S3[988]=4,S3[989]=6};

SymmetryFactor4={S4[1]=6,S4[2]=6,S4[3]=6,S4[4]=6,S4[5]=12,S4[6]=24,S4[7]=12,S4[8]=12,S4[9]=24,S4[10]=4,S4[11]=4,S4[12]=2,S4[13]=2,S4[14]=8,S4[15]=4,S4[16]=8,S4[17]=4,S4[18]=4,S4[19]=4,S4[20]=8,S4[21]=16,S4[22]=2,S4[23]=2,S4[24]=8,S4[25]=4,S4[26]=4,S4[27]=2,S4[28]=8,S4[29]=4,S4[30]=4,S4[31]=8,S4[32]=4,S4[33]=8,S4[34]=2,S4[35]=2,S4[36]=8,S4[37]=8,S4[38]=8,S4[39]=8,S4[40]=16,S4[41]=8,S4[42]=2,S4[43]=8,S4[44]=8,S4[45]=4,S4[46]=4,S4[47]=8,S4[48]=4,S4[49]=8,S4[50]=4,S4[51]=4,S4[52]=4,S4[53]=16,S4[54]=2,S4[55]=2,S4[56]=4,S4[57]=2,S4[58]=6,S4[59]=6,S4[60]=2,S4[61]=6,S4[62]=6,S4[63]=8,S4[64]=8,S4[65]=4,S4[66]=16,S4[67]=8,S4[68]=32,S4[69]=16,S4[70]=16,S4[71]=32,S4[72]=16,S4[73]=16,S4[74]=4,S4[75]=16,S4[76]=8,S4[77]=8,S4[78]=32,S4[79]=4,S4[80]=4,S4[81]=4,S4[82]=2,S4[83]=4,S4[84]=2,S4[85]=2,S4[86]=1,S4[87]=2,S4[88]=12,S4[89]=4,S4[90]=4,S4[91]=12,S4[92]=8,S4[93]=8,S4[94]=16,S4[95]=8,S4[96]=4,S4[97]=4,S4[98]=16,S4[99]=2,S4[100]=4,S4[101]=24,S4[102]=4,S4[103]=12,S4[104]=16,S4[105]=8,S4[106]=16,S4[107]=16,S4[108]=8,S4[109]=4,S4[110]=8,S4[111]=4,S4[112]=48,S4[113]=8,S4[114]=4,S4[115]=12,S4[116]=6,S4[117]=4,S4[118]=8,S4[119]=8,S4[120]=4,S4[121]=8,S4[122]=8,S4[123]=4,S4[124]=2,S4[125]=6,S4[126]=8,S4[127]=12,S4[128]=8,S4[129]=32,S4[130]=4,S4[131]=48,S4[132]=24,S4[133]=48,S4[134]=24,S4[135]=24,S4[136]=48,S4[137]=8,S4[138]=4,S4[139]=8,S4[140]=16,S4[141]=16,S4[142]=8,S4[143]=8,S4[144]=8,S4[145]=8,S4[146]=8,S4[147]=8,S4[148]=4,S4[149]=4,S4[150]=8,S4[151]=4,S4[152]=4,S4[153]=16,S4[154]=4,S4[155]=16,S4[156]=8,S4[157]=8,S4[158]=4,S4[159]=4,S4[160]=2,S4[161]=8,S4[162]=4,S4[163]=8,S4[164]=4,S4[165]=4,S4[166]=4,S4[167]=4,S4[168]=4,S4[169]=2,S4[170]=2,S4[171]=4,S4[172]=2,S4[173]=2,S4[174]=8,S4[175]=4,S4[176]=2,S4[177]=4,S4[178]=8,S4[179]=2,S4[180]=2,S4[181]=4,S4[182]=1,S4[183]=2,S4[184]=2,S4[185]=2,S4[186]=2,S4[187]=1,S4[188]=2,S4[189]=2,S4[190]=4,S4[191]=2,S4[192]=2,S4[193]=4,S4[194]=8,S4[195]=4,S4[196]=12,S4[197]=4,S4[198]=36,S4[199]=8,S4[200]=2,S4[201]=2,S4[202]=4,S4[203]=2,S4[204]=1,S4[205]=2,S4[206]=1,S4[207]=2,S4[208]=1,S4[209]=2,S4[210]=4,S4[211]=2,S4[212]=4,S4[213]=2,S4[214]=2,S4[215]=2,S4[216]=2,S4[217]=1,S4[218]=4,S4[219]=2,S4[220]=4,S4[221]=4,S4[222]=2,S4[223]=2,S4[224]=2,S4[225]=2,S4[226]=2,S4[227]=4,S4[228]=2,S4[229]=2,S4[230]=8,S4[231]=2,S4[232]=8,S4[233]=4,S4[234]=8,S4[235]=4,S4[236]=8,S4[237]=4,S4[238]=8,S4[239]=8,S4[240]=8,S4[241]=8,S4[242]=8,S4[243]=4,S4[244]=1,S4[245]=4,S4[246]=2,S4[247]=2,S4[248]=8,S4[249]=8,S4[250]=8,S4[251]=2,S4[252]=4,S4[253]=4,S4[254]=16,S4[255]=8,S4[256]=8,S4[257]=16,S4[258]=16,S4[259]=8,S4[260]=4,S4[261]=8,S4[262]=16,S4[263]=2,S4[264]=4,S4[265]=2,S4[266]=4,S4[267]=1,S4[268]=4,S4[269]=2,S4[270]=1,S4[271]=4,S4[272]=2,S4[273]=4,S4[274]=4,S4[275]=4,S4[276]=48,S4[277]=12,S4[278]=6,S4[279]=2,S4[280]=4,S4[281]=4,S4[282]=4,S4[283]=8,S4[284]=2,S4[285]=8,S4[286]=4,S4[287]=8,S4[288]=8,S4[289]=4,S4[290]=12,S4[291]=16,S4[292]=6,S4[293]=6,S4[294]=2,S4[295]=2,S4[296]=4,S4[297]=4,S4[298]=4,S4[299]=2,S4[300]=2,S4[301]=4,S4[302]=8,S4[303]=4,S4[304]=8,S4[305]=2,S4[306]=4,S4[307]=4,S4[308]=4,S4[309]=2,S4[310]=2,S4[311]=4,S4[312]=4,S4[313]=2,S4[314]=4,S4[315]=8,S4[316]=4,S4[317]=2,S4[318]=2,S4[319]=4,S4[320]=4,S4[321]=4,S4[322]=8,S4[323]=4,S4[324]=4,S4[325]=16,S4[326]=8,S4[327]=4,S4[328]=4,S4[329]=8,S4[330]=8,S4[331]=8,S4[332]=4,S4[333]=4,S4[334]=16,S4[335]=8,S4[336]=4,S4[337]=8,S4[338]=8,S4[339]=4,S4[340]=4,S4[341]=8,S4[342]=4,S4[343]=8,S4[344]=4,S4[345]=2,S4[346]=2,S4[347]=4,S4[348]=4,S4[349]=4,S4[350]=2,S4[351]=2,S4[352]=4,S4[353]=2,S4[354]=4,S4[355]=1,S4[356]=2,S4[357]=2,S4[358]=2,S4[359]=2,S4[360]=2,S4[361]=2,S4[362]=2,S4[363]=2,S4[364]=2,S4[365]=4,S4[366]=4,S4[367]=2,S4[368]=4,S4[369]=4,S4[370]=4,S4[371]=2,S4[372]=2,S4[373]=4,S4[374]=2,S4[375]=4,S4[376]=4,S4[377]=8,S4[378]=4,S4[379]=1,S4[380]=1,S4[381]=1,S4[382]=1,S4[383]=2,S4[384]=2,S4[385]=1,S4[386]=4,S4[387]=1,S4[388]=2,S4[389]=2,S4[390]=2,S4[391]=2,S4[392]=2,S4[393]=2,S4[394]=2,S4[395]=2,S4[396]=1,S4[397]=2,S4[398]=1,S4[399]=2,S4[400]=2,S4[401]=2,S4[402]=2,S4[403]=2,S4[404]=2,S4[405]=4,S4[406]=4,S4[407]=2,S4[408]=4,S4[409]=4,S4[410]=12,S4[411]=12,S4[412]=1,S4[413]=2,S4[414]=2,S4[415]=2,S4[416]=4,S4[417]=1,S4[418]=12,S4[419]=2,S4[420]=4,S4[421]=2,S4[422]=2,S4[423]=4,S4[424]=4,S4[425]=8,S4[426]=8,S4[427]=2,S4[428]=2,S4[429]=1,S4[430]=2,S4[431]=2,S4[432]=4,S4[433]=4,S4[434]=4,S4[435]=4,S4[436]=4,S4[437]=4,S4[438]=4,S4[439]=2,S4[440]=8,S4[441]=4,S4[442]=8,S4[443]=2,S4[444]=4,S4[445]=4,S4[446]=2,S4[447]=4,S4[448]=2,S4[449]=2,S4[450]=4,S4[451]=4,S4[452]=4,S4[453]=8,S4[454]=4,S4[455]=8,S4[456]=8,S4[457]=4,S4[458]=2,S4[459]=2,S4[460]=2,S4[461]=2,S4[462]=2,S4[463]=2,S4[464]=4,S4[465]=4,S4[466]=32,S4[467]=8,S4[468]=4,S4[469]=4,S4[470]=2,S4[471]=4,S4[472]=2,S4[473]=4,S4[474]=4,S4[475]=4,S4[476]=4,S4[477]=4,S4[478]=4,S4[479]=4,S4[480]=4,S4[481]=4,S4[482]=4,S4[483]=4,S4[484]=4,S4[485]=4,S4[486]=4,S4[487]=8,S4[488]=4,S4[489]=16,S4[490]=8,S4[491]=12,S4[492]=8,S4[493]=12,S4[494]=2,S4[495]=36,S4[496]=36,S4[497]=4,S4[498]=4,S4[499]=4,S4[500]=2,S4[501]=8,S4[502]=2,S4[503]=2,S4[504]=4,S4[505]=2,S4[506]=4,S4[507]=2,S4[508]=4,S4[509]=4,S4[510]=2,S4[511]=2,S4[512]=2,S4[513]=16,S4[514]=4,S4[515]=2,S4[516]=2,S4[517]=2,S4[518]=4,S4[519]=2,S4[520]=4,S4[521]=4,S4[522]=2,S4[523]=4,S4[524]=4,S4[525]=2,S4[526]=4,S4[527]=2,S4[528]=4,S4[529]=8,S4[530]=4,S4[531]=8,S4[532]=8,S4[533]=2,S4[534]=2,S4[535]=2,S4[536]=2,S4[537]=2,S4[538]=2,S4[539]=4,S4[540]=4,S4[541]=4,S4[542]=4,S4[543]=4,S4[544]=4,S4[545]=4,S4[546]=2,S4[547]=4,S4[548]=4,S4[549]=2,S4[550]=4,S4[551]=4,S4[552]=4,S4[553]=4,S4[554]=4,S4[555]=4,S4[556]=4,S4[557]=12,S4[558]=8,S4[559]=8,S4[560]=4,S4[561]=4,S4[562]=8,S4[563]=8,S4[564]=16,S4[565]=4,S4[566]=16,S4[567]=4,S4[568]=8,S4[569]=4,S4[570]=8,S4[571]=4,S4[572]=4,S4[573]=8,S4[574]=8,S4[575]=8,S4[576]=4,S4[577]=16,S4[578]=8,S4[579]=16,S4[580]=4,S4[581]=4,S4[582]=4,S4[583]=4,S4[584]=4,S4[585]=4,S4[586]=2,S4[587]=2,S4[588]=2,S4[589]=2,S4[590]=2,S4[591]=2,S4[592]=2,S4[593]=2,S4[594]=2,S4[595]=4,S4[596]=4,S4[597]=4,S4[598]=4,S4[599]=2,S4[600]=4,S4[601]=4,S4[602]=2,S4[603]=2,S4[604]=2,S4[605]=2,S4[606]=4,S4[607]=2,S4[608]=4,S4[609]=2,S4[610]=4,S4[611]=8,S4[612]=4,S4[613]=8,S4[614]=8,S4[615]=4,S4[616]=8,S4[617]=8,S4[618]=4,S4[619]=2,S4[620]=2,S4[621]=4,S4[622]=4,S4[623]=4,S4[624]=4,S4[625]=4,S4[626]=4,S4[627]=4,S4[628]=4,S4[629]=4,S4[630]=4,S4[631]=2,S4[632]=2,S4[633]=4,S4[634]=2,S4[635]=4,S4[636]=4,S4[637]=2,S4[638]=4,S4[639]=2,S4[640]=2,S4[641]=4,S4[642]=2,S4[643]=8,S4[644]=2,S4[645]=4,S4[646]=2,S4[647]=2,S4[648]=4,S4[649]=12,S4[650]=2,S4[651]=8,S4[652]=4,S4[653]=2,S4[654]=2,S4[655]=4,S4[656]=2,S4[657]=4,S4[658]=4,S4[659]=4,S4[660]=8,S4[661]=24,S4[662]=12,S4[663]=2,S4[664]=4,S4[665]=4,S4[666]=4,S4[667]=8,S4[668]=4,S4[669]=8,S4[670]=16,S4[671]=4,S4[672]=4,S4[673]=4,S4[674]=8,S4[675]=4,S4[676]=4,S4[677]=2,S4[678]=4,S4[679]=4,S4[680]=2,S4[681]=2,S4[682]=2,S4[683]=8,S4[684]=2,S4[685]=4,S4[686]=8,S4[687]=4,S4[688]=8,S4[689]=4,S4[690]=2,S4[691]=2,S4[692]=4,S4[693]=4,S4[694]=4,S4[695]=4,S4[696]=2,S4[697]=4,S4[698]=2,S4[699]=4,S4[700]=4,S4[701]=8,S4[702]=4,S4[703]=4,S4[704]=4,S4[705]=8,S4[706]=4,S4[707]=2,S4[708]=4,S4[709]=2,S4[710]=8,S4[711]=2,S4[712]=2,S4[713]=4,S4[714]=4,S4[715]=4,S4[716]=4,S4[717]=4,S4[718]=4,S4[719]=4,S4[720]=4,S4[721]=4,S4[722]=6,S4[723]=36,S4[724]=6,S4[725]=4,S4[726]=2,S4[727]=6,S4[728]=6,S4[729]=2,S4[730]=12,S4[731]=8,S4[732]=8,S4[733]=4,S4[734]=4,S4[735]=4,S4[736]=4,S4[737]=4,S4[738]=4,S4[739]=4,S4[740]=4,S4[741]=8,S4[742]=4,S4[743]=8,S4[744]=4,S4[745]=4,S4[746]=2,S4[747]=8,S4[748]=4,S4[749]=4,S4[750]=4,S4[751]=8,S4[752]=4,S4[753]=2,S4[754]=4,S4[755]=4,S4[756]=8,S4[757]=16,S4[758]=4,S4[759]=2,S4[760]=4,S4[761]=4,S4[762]=4,S4[763]=4,S4[764]=8,S4[765]=8,S4[766]=8,S4[767]=4,S4[768]=4,S4[769]=4,S4[770]=2,S4[771]=2,S4[772]=4,S4[773]=2,S4[774]=8,S4[775]=4,S4[776]=4,S4[777]=8,S4[778]=8,S4[779]=8,S4[780]=8,S4[781]=4,S4[782]=4,S4[783]=8,S4[784]=8,S4[785]=8,S4[786]=2,S4[787]=2,S4[788]=4,S4[789]=4,S4[790]=4,S4[791]=8,S4[792]=4,S4[793]=8,S4[794]=8,S4[795]=4,S4[796]=8,S4[797]=8,S4[798]=16,S4[799]=4,S4[800]=8,S4[801]=4,S4[802]=12,S4[803]=24,S4[804]=24,S4[805]=8,S4[806]=8,S4[807]=4,S4[808]=16,S4[809]=32,S4[810]=16,S4[811]=16,S4[812]=32,S4[813]=16,S4[814]=16,S4[815]=32,S4[816]=8,S4[817]=4,S4[818]=4,S4[819]=8,S4[820]=4,S4[821]=8,S4[822]=4,S4[823]=8,S4[824]=8,S4[825]=8,S4[826]=8,S4[827]=4,S4[828]=16,S4[829]=8,S4[830]=32,S4[831]=8,S4[832]=4,S4[833]=4,S4[834]=8,S4[835]=4,S4[836]=4,S4[837]=16,S4[838]=16,S4[839]=64,S4[840]=16,S4[841]=16,S4[842]=16,S4[843]=16,S4[844]=8,S4[845]=16,S4[846]=16,S4[847]=16,S4[848]=16,S4[849]=8,S4[850]=8,S4[851]=4,S4[852]=4,S4[853]=8,S4[854]=4,S4[855]=2,S4[856]=4,S4[857]=4,S4[858]=4,S4[859]=2,S4[860]=4,S4[861]=4,S4[862]=4,S4[863]=4,S4[864]=8,S4[865]=16,S4[866]=16,S4[867]=8,S4[868]=8,S4[869]=4,S4[870]=4,S4[871]=16,S4[872]=8,S4[873]=4,S4[874]=8,S4[875]=8,S4[876]=8,S4[877]=8,S4[878]=8,S4[879]=8,S4[880]=8,S4[881]=4,S4[882]=16,S4[883]=4,S4[884]=8,S4[885]=8,S4[886]=4,S4[887]=4,S4[888]=8,S4[889]=8,S4[890]=4,S4[891]=4,S4[892]=4,S4[893]=4,S4[894]=4,S4[895]=8,S4[896]=4,S4[897]=16,S4[898]=4,S4[899]=4,S4[900]=4,S4[901]=4,S4[902]=4,S4[903]=4,S4[904]=4,S4[905]=4,S4[906]=4,S4[907]=4,S4[908]=32,S4[909]=4,S4[910]=4,S4[911]=8,S4[912]=8,S4[913]=8,S4[914]=12,S4[915]=24,S4[916]=4,S4[917]=4,S4[918]=8,S4[919]=8,S4[920]=8,S4[921]=4,S4[922]=4,S4[923]=4,S4[924]=4,S4[925]=2,S4[926]=4,S4[927]=2,S4[928]=4,S4[929]=4,S4[930]=4,S4[931]=4,S4[932]=4,S4[933]=4,S4[934]=4,S4[935]=8,S4[936]=2,S4[937]=8,S4[938]=2,S4[939]=8,S4[940]=4,S4[941]=8,S4[942]=16,S4[943]=8,S4[944]=8,S4[945]=4,S4[946]=4,S4[947]=8,S4[948]=4,S4[949]=16,S4[950]=8,S4[951]=4,S4[952]=24,S4[953]=24,S4[954]=8,S4[955]=4,S4[956]=16,S4[957]=4,S4[958]=32,S4[959]=32,S4[960]=8,S4[961]=8,S4[962]=32,S4[963]=48,S4[964]=4,S4[965]=8,S4[966]=8,S4[967]=8,S4[968]=8,S4[969]=8,S4[970]=8,S4[971]=8,S4[972]=4,S4[973]=8,S4[974]=8,S4[975]=8,S4[976]=8,S4[977]=8,S4[978]=4,S4[979]=8,S4[980]=8,S4[981]=4,S4[982]=8,S4[983]=8,S4[984]=4,S4[985]=8,S4[986]=4,S4[987]=8,S4[988]=16,S4[989]=8,S4[990]=12,S4[991]=12,S4[992]=12,S4[993]=288};


(* ::Subsubsection::Closed:: *)
(*Graphs & Numerators - N^0 (cubic)*)


Graphs0 = {g[1] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, -13}, {11, -14, -15}, {13, 15, -16}, 
       {3, -17, 14}, {4, 16, 17}}, g[2] = {{1, -5, -6}, {2, -7, 5}, 
       {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, {10, 12, -13}, 
       {11, -14, -15}, {3, 15, -16}, {13, 16, -17}, {4, 17, 14}}, 
     g[3] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, -11, -12}, {10, 12, -13}, {3, -14, -15}, {11, -16, 14}, 
       {13, 15, -17}, {4, 17, 16}}, g[4] = {{1, -5, -6}, {2, -7, 5}, 
       {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, {12, -13, -14}, 
       {10, 14, -15}, {3, 13, -16}, {4, 16, -17}, {11, 15, 17}}, 
     g[5] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, -11, -12}, {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, 
       {4, 16, -17}, {11, 15, 17}}, g[6] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -9, -10}, {7, 10, -5}, {9, -11, -12}, {12, -13, -14}, 
       {5, 14, -15}, {13, -16, -17}, {3, 16, 11}, {4, 15, 17}}, 
     g[7] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, 
       {14, 16, -17}, {4, 12, 17}}, g[8] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -9, -10}, {7, 10, -5}, {9, -11, -12}, {12, -13, -14}, 
       {5, 14, -15}, {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g[9] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, -15}, {4, 15, -16}, 
       {13, -17, 16}, {3, 17, 11}}, g[10] = {{1, -6, -7}, {7, -8, -5}, 
       {6, -9, -10}, {2, 8, 10}, {9, -11, -12}, {3, 12, -13}, {13, -14, -15}, 
       {5, 15, -16}, {11, -17, 14}, {4, 16, 17}}, 
     g[11] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g[12] = {{1, -7, -5}, {2, -9, 7}, 
       {9, -11, -10}, {8, 10, -12}, {5, -8, -13}, {6, 13, -14}, {4, -6, -15}, 
       {3, 15, -16}, {11, 16, -17}, {12, 17, 14}}, 
     g[13] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 6}, {10, -15, 14}, {12, -16, 15}, 
       {3, -17, 16}, {4, -6, 17}}, g[14] = {{2, -5, -8}, {1, 8, -9}, 
       {9, -11, -10}, {11, 7, -12}, {12, 6, -13}, {4, 10, 13}, 
       {-6, -15, -14}, {3, 14, -16}, {5, 16, -17}, {-7, 17, 15}}, 
     g[15] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {8, -12, -13}, 
       {13, -14, 6}, {10, -6, -15}, {4, 14, -16}, {12, 5, 16}, {11, -17, -5}, 
       {3, 15, 17}}, g[16] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, 
       {4, -12, -13}, {8, 13, -14}, {14, -15, 6}, {12, 5, 15}, {11, -16, -5}, 
       {3, -17, 16}, {10, -6, 17}}, g[17] = {{1, -7, -8}, {2, 8, -9}, 
       {9, -10, -11}, {-12, -13, 5}, {4, 11, 12}, {10, 6, 13}, 
       {-6, -14, -15}, {3, 14, -16}, {7, -17, 16}, {-5, 15, 17}}, 
     g[18] = {{2, -5, -8}, {1, 8, -9}, {9, -10, -7}, {10, -11, -13}, 
       {5, -12, 11}, {3, -6, 12}, {6, -14, -15}, {4, -16, 14}, {7, -17, 16}, 
       {13, 15, 17}}, g[19] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, 
       {5, -11, -12}, {12, -13, -14}, {13, -15, 6}, {4, -16, 14}, 
       {7, 16, -17}, {10, 17, -6}, {3, 15, 11}}, 
     g[20] = {{1, -8, -9}, {2, -7, 8}, {7, -10, -11}, {4, 11, -12}, 
       {12, -13, -14}, {3, -15, 13}, {14, -16, 6}, {15, 5, 16}, 
       {10, -17, -5}, {9, -6, 17}}, g[21] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -10, -5}, {10, -11, -6}, {6, -12, -13}, {3, 13, -14}, 
       {5, 14, -15}, {12, -16, 15}, {4, -17, 11}, {7, 16, 17}}, 
     g[22] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -6}, {10, -11, -5}, 
       {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, {3, -16, 14}, 
       {6, -17, 16}, {5, 15, 17}}, g[23] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -10, -6}, {10, -11, -5}, {4, -12, 11}, {7, -13, 12}, 
       {13, -14, -15}, {6, -16, 14}, {5, -17, 16}, {3, 15, 17}}, 
     g[24] = {{1, -10, -7}, {2, -5, 10}, {5, -11, -6}, {11, -12, -13}, 
       {7, -8, 12}, {8, -14, -15}, {3, -16, 14}, {6, -17, 16}, {15, 17, 9}, 
       {4, 13, -9}}, g[25] = {{1, -10, -6}, {2, -5, 10}, {5, -11, -9}, 
       {9, -12, -13}, {13, -14, 7}, {6, -7, -15}, {3, 14, -16}, {12, 8, 16}, 
       {4, -17, -8}, {11, 15, 17}}, g[26] = {{1, -12, -13}, {2, -5, 12}, 
       {5, -14, -6}, {14, 8, -7}, {13, -10, -8}, {10, 11, -15}, 
       {3, -16, -11}, {6, -17, 16}, {7, 9, 17}, {4, 15, -9}}, 
     g[27] = {{1, -13, -5}, {2, -6, 13}, {6, -14, -10}, {10, -15, -11}, 
       {3, -16, 15}, {16, 12, 7}, {14, 8, -12}, {4, -17, -7}, {11, 17, 9}, 
       {5, -9, -8}}, g[28] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, 
       {6, -13, -14}, {3, -15, 13}, {15, 8, -16}, {4, -7, -8}, {11, -17, 7}, 
       {12, -9, 17}, {14, 16, 9}}, g[29] = {{1, -10, -11}, {10, 5, -12}, 
       {2, -9, -5}, {9, -13, -14}, {13, 8, -15}, {4, -7, -8}, {11, -16, 7}, 
       {12, -6, 16}, {14, -17, 6}, {3, 17, 15}}, 
     g[30] = {{1, -10, -11}, {10, 5, -12}, {3, -6, -5}, {6, -13, -14}, 
       {2, -15, 13}, {15, 9, -16}, {11, -17, -9}, {12, 7, 17}, {4, -8, -7}, 
       {14, 16, 8}}, g[31] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, 
       {12, 8, -14}, {4, -7, -8}, {11, -15, 7}, {15, -16, -6}, {2, 16, 10}, 
       {13, -17, 6}, {3, 17, 14}}, g[32] = {{1, -7, -6}, {7, -8, -9}, 
       {4, -5, 8}, {5, -10, -11}, {6, -12, 10}, {12, -13, -14}, 
       {13, -15, -16}, {2, 9, 15}, {3, -17, 16}, {11, 14, 17}}, 
     g[33] = {{4, -10, -13}, {10, 8, -6}, {-8, 9, 12}, {3, -7, -9}, 
       {-14, -15, 5}, {6, -16, 14}, {16, 11, -17}, {2, -12, -11}, 
       {1, 15, 17}, {13, -5, 7}}, g[34] = {{10, -5, 8}, {-10, 9, -6}, 
       {3, -11, -9}, {11, -12, -13}, {4, -8, 12}, {5, -14, -15}, 
       {1, -16, 14}, {6, -17, 16}, {15, 17, 7}, {2, 13, -7}}, 
     g[35] = {{12, -5, 8}, {4, -10, -12}, {10, 9, -6}, {-9, 11, -13}, 
       {3, -8, -11}, {5, -14, -15}, {1, -16, 14}, {6, -17, 16}, {15, 17, 7}, 
       {2, 13, -7}}, g[36] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, 
       {8, -10, 12}, {9, -5, 10}, {5, -14, -15}, {11, -16, 14}, {16, 7, -17}, 
       {3, -12, -7}, {4, 15, 17}}, g[37] = {{1, -10, -11}, {10, -12, -6}, 
       {2, -7, 12}, {7, 8, -9}, {3, -13, -8}, {-14, -15, 5}, {4, -16, 14}, 
       {6, -17, 16}, {9, 15, 17}, {11, -5, 13}}, 
     g[38] = {{1, -16, -12}, {16, 8, -9}, {2, -13, -8}, {13, 11, -6}, 
       {12, -5, -11}, {5, 15, -10}, {4, -17, -15}, {9, 7, 17}, {3, -14, -7}, 
       {6, 10, 14}}, g[39] = {{1, -5, -9}, {9, 10, 17}, {2, -13, -10}, 
       {13, -6, 16}, {5, 15, 6}, {-15, 8, 7}, {4, -12, -8}, {-17, 11, 12}, 
       {-16, 14, -11}, {3, -14, -7}}, g[40] = {{1, -7, -8}, {2, -9, 7}, 
       {-10, 6, -11}, {10, 5, -12}, {8, 12, -13}, {3, -14, -15}, 
       {4, -16, 14}, {-5, -17, 16}, {11, 13, 15}, {9, -6, 17}}, 
     g[41] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, -13, -14}, {7, -15, 13}, {3, -16, 15}, 
       {12, 16, -17}, {9, 14, 17}}, g[42] = {{7, -12, -8}, {4, -9, -7}, 
       {9, 6, -10}, {1, -11, -6}, {2, -5, 11}, {5, -13, -14}, {8, -15, 13}, 
       {3, -16, 12}, {10, 15, -17}, {14, 16, 17}}, 
     g[43] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, -12, -13}, {13, -14, -15}, {3, 15, 9}, {4, -16, 10}, 
       {14, 16, -17}, {-8, 12, 17}}, g[44] = {{1, -6, -10}, {2, 10, -5}, 
       {6, -11, 9}, {11, -12, -13}, {4, -8, 12}, {8, -14, -15}, {5, -16, 14}, 
       {3, -7, 13}, {16, 7, -17}, {-9, 17, 15}}, 
     g[45] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, -15}, {4, -16, -8}, 
       {-10, -12, 16}, {2, -5, -13}, {1, 13, -6}, {3, 9, 14}, {12, -9, -17}, 
       {15, 5, 17}}, g[46] = {{1, -11, -6}, {11, 9, -12}, {3, -5, -9}, 
       {5, -13, -8}, {4, -10, 13}, {10, -14, -15}, {6, -16, 14}, {2, -7, 12}, 
       {8, 16, -17}, {15, 7, 17}}, g[47] = {{5, 7, -11}, {1, 6, -5}, 
       {-6, -14, -15}, {14, -10, -16}, {4, -9, 10}, {11, 13, 9}, {2, 8, -7}, 
       {16, -8, -17}, {15, -12, 17}, {3, 12, -13}}, 
     g[48] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, -11, 8}, {17, 12, 11}, {7, -12, 10}, {4, -10, -16}, {-8, 14, 16}, 
       {3, -14, -6}}, g[49] = {{1, 16, -11}, {-16, 5, -7}, {2, -6, -5}, 
       {6, -17, -8}, {8, 13, 10}, {4, -10, -9}, {7, 9, 14}, {3, -12, 17}, 
       {-14, 12, 15}, {11, -13, -15}}, g[50] = {{5, -13, 6}, {1, -12, -5}, 
       {2, -7, -6}, {7, 8, -14}, {12, -15, 11}, {14, -16, 15}, {13, 16, -17}, 
       {4, -10, -11}, {17, 10, 9}, {3, -9, -8}}, g[51]={{1,-5,-6},{2,-7,5},
       {7,-8,-9},{3,-10,8},{10,-11,-12},{11,-13,-14},{14,-15,-16},{4,15,9},
       {12,-17,16},{6,17,13}},g[52]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},
       {11,-12,-13},{3,-14,-15},{4,13,14},{8,-16,12},{10,16,-17},{6,15,17}}};


 
Numers0 = {n[1] = s[1, 2]^6, n[2] = s[1, 2]^6, n[3] = s[1, 2]^6, 
     n[4] = s[1, 2]^6, n[5] = s[1, 2]^6, n[6] = s[1, 2]^4*s[4, 5]^2, 
     n[7] = s[1, 2]^4*s[4, 5]^2, n[8] = s[1, 2]^4*s[4, 5]^2, 
     n[9] = s[1, 2]^4*s[4, 5]^2, n[10] = s[1, 2]^4*s[4, 5]^2, 
     n[11] = s[1, 2]^4*s[4, 5]^2, n[12] = s[1, 2]^4*s[5, 6]^2, 
     n[13] = s[1, 2]^4*s[5, 6]^2, n[14] = s[1, 2]^2*s[3, 5]^4, 
     n[15] = s[1, 2]^2*s[5, 6]^4, n[16] = s[1, 2]^2*s[5, 6]^4, 
     n[17] = s[1, 2]^2*s[5, 6]^4, n[18] = s[1, 2]^2*s[3, 5]^2*s[4, 6]^2, 
     n[19] = s[1, 2]^2*s[4, 7]^2*s[5, 6]^2, 
     n[20] = s[1, 2]^2*s[4, 7]^2*s[5, 6]^2, 
     n[21] = s[1, 2]^2*s[4, 7]^2*s[5, 6]^2, 
     n[22] = s[1, 2]^2*s[4, 7]^2*s[5, 6]^2, 
     n[23] = s[1, 2]^2*s[4, 7]^2*s[5, 6]^2, 
     n[24] = s[1, 2]^2*(-(s[3, 6]*s[3, 7]) + s[3, 5]*s[3, 8])^2, 
     n[25] = (-(ls[6]*ls[8]*s[1, 2]) - ls[9]*s[1, 2]*s[4, 5] + 
        s[1, 2]*(-(s[1, 2]*s[3, 7]) + s[3, 8]*s[4, 5]))^2, 
     n[26] = (ls[5]*s[1, 2]*(-ls[11] + s[4, 10]) - s[1, 2]*s[3, 5]*s[6, 7] + 
        s[1, 2]^2*s[8, 9] + ls[9]*s[1, 2]*t[3, 5])^2, 
     n[27] = (-(s[1, 2]^2*s[4, 5]) - s[1, 2]*(ls[11]*s[1, 2] + 
          ls[12]*s[4, 5]) + s[1, 2]*(s[1, 2]*s[7, 8] + s[4, 5]*s[9, 10]))^2, 
     n[28] = (-(ls[5]*ls[8]*s[1, 2]) - ls[6]*ls[7]*s[2, 3] - 
        (ls[9]*s[1, 2]*s[2, 3])/2 + s[1, 2]*s[1, 7]*s[3, 6] + 
        s[1, 5]*s[2, 3]*s[3, 8])^2, 
     n[29] = (ls[6]*ls[8]*s[1, 2] - ls[7]*ls[9]*s[2, 3] - 
        ls[6]*s[1, 2]*s[2, 3] + s[1, 5]*s[2, 3]*s[3, 8] + 
        s[1, 2]*s[1, 7]*s[6, 8])^2, 
     n[30] = (-(ls[9]*(ls[5]*s[1, 3] + ls[6]*s[2, 3])) - 
        s[1, 2]*s[1, 5]*s[2, 6] - s[1, 3]*s[2, 6]*t[1, 9] + 
        s[1, 5]*s[2, 3]*t[2, 9])^2, 
     n[31] = (-(s[1, 2]*s[2, -6]*s[3, 6]) - s[2, 3]*s[2, 5]*s[3, 8] - 
        s[1, 2]*s[3, 6]*s[5, -6] - s[1, 2]*s[2, -6]*s[6, 8] + 
        ls[6]*s[1, 2]*(-ls[5] - ls[8] + s[5, 7] + s[5, 8] + s[8, 9]))^2, 
     n[32] = s[5, 6]^2*(-(ls[6]*s[1, 2]) - s[2, 3]*s[3, 5] + 
         s[1, 2]*s[5, 6])^2, n[33] = 
      (ls[5]*(-(ls[12]*s[2, 3]) + s[1, 2]*s[2, 9]) + s[1, 2]*s[1, 5]*
         s[7, 8] + s[5, 6]*(-(ls[10]*s[2, 3]) - s[1, 2]*s[2, 9] + 
          s[2, 3]*s[9, 10]))^2, n[34] = 
      (ls[7]*s[1, 2]*(-ls[10] + s[1, 10]) + s[1, 5]*(-(ls[8]*s[1, 3]) + 
          s[1, 3]*s[5, 6] - s[1, 2]*s[7, 8]) - 
        s[1, 6]*(-(ls[9]*s[2, 3]) + s[2, 3]*s[5, 6] - s[1, 2]*s[7, 9]))^2, 
     n[35] = (ls[5]*s[2, 3]*(-ls[11] + s[10, 11]) + 
        s[1, 6]*(ls[10]*s[2, 3] + s[1, 2]*s[7, 9] - s[2, 3]*s[10, 11]) + 
        ls[7]*(ls[12]*s[1, 2] - s[1, 2]*s[1, 10] - ls[10]*s[2, 3] + 
          s[2, 3]*s[10, 11]) - s[1, 5]*(-(ls[9]*s[1, 2]) - s[1, 2]*s[2, 3] + 
          s[1, 2]*s[7, 8] + s[2, 3]*s[10, 11]))^2, 
     n[36] = (ls[11]*ls[12]*s[2, 3] + (ls[5]*s[1, 2]*s[2, 3])/2 + 
        ls[11]*s[1, 2]*(-s[2, 3] + s[6, 7]) + s[1, 2]*s[4, 5]*s[6, 10] + 
        s[1, 2]*(ls[5]*ls[7] - ls[7]*s[1, -5] - ls[5]*s[6, 10]) - 
        s[4, 7]*(-(ls[10]*s[1, 2]) - s[1, 2]*s[2, 3] + s[1, 2]*s[6, 7] + 
          s[2, 3]*s[8, 9]))^2, n[37] = (ls[9]*s[1, 2]*s[1, 3] - 
        ls[5]*ls[6]*s[2, 3] + s[2, 3]*s[4, 5]*s[4, 6] + 
        s[4, 5]*(s[1, 3]*s[3, 7] - s[2, 3]*s[5, 8]) + 
        s[4, 6]*(s[1, 2]*s[2, 8] - s[2, 3]*s[6, 7]))^2, 
     n[38] = ((ls[12]*ls[14] + ls[13]*ls[15])*s[1, 3] + 
        s[1, 2]^2*s[10, 11] + s[5, 6]*(-(ls[9]*s[2, 3]) - s[1, 2]*s[2, 3] + 
          s[2, 3]*s[5, 6] + s[1, 2]*s[7, 8] - s[1, 2]*s[10, 11]))^2, 
     n[39] = ((ls[8]*ls[9] + ls[7]*ls[10] - ls[7]*ls[13] + ls[8]*ls[13] + 
          ls[9]*ls[14] - ls[10]*ls[14] + ls[13]*ls[14])*s[1, 2] + 
        (-(ls[5]*ls[12]) + ls[15]*ls[17])*s[2, 3] - s[1, 2]*s[2, 9]*s[3, 8] + 
        s[1, 2]*s[1, 15]*s[4, -17] + s[1, 2]^2*s[6, -14] + 
        s[1, 2]*(ls[14]*s[5, -10] + ls[13]*s[7, -12] - ls[9]*s[8, -14] - 
          ls[8]*s[9, -13]) - s[1, 3]*(ls[12]*s[5, 13] + ls[5]*s[12, 14]) - 
        s[1, 2]*s[2, 12]*s[15, 16] - s[1, 2]*s[3, 5]*s[16, 17] + 
        s[1, 3]*s[15, 16]*s[16, 17])^2, n[40] = s[1, 2]^4*s[5, 6]^2, 
     n[41] = s[1, 2]^2*s[4, 5]^4, n[42] = s[1, 2]^2*s[3, 7]^2*s[4, 6]^2, 
     n[43] = s[1, 2]^2*s[3, 5]^2*s[4, 6]^2, 
     n[44] = s[1, 2]^2*(s[4, 5]*s[5, 7] - s[3, 5]*s[5, 8])^2, 
     n[45] = s[1, 2]^2*(-(ls[11]*s[3, 5]) - ls[12]*s[4, 5] - 
         s[3, 5]*s[4, 5] + s[4, 5]*s[7, 8] + s[3, 5]*s[9, 10])^2, 
     n[46] = (ls[5]*(ls[7]*s[1, 3] - ls[6]*s[2, 3]) + 
        ls[8]*(ls[6]*s[1, 3] - ls[7]*s[2, 3]) + 
        (s[2, 3]*s[4, 5] - s[1, 2]*s[4, 6])*s[6, 8] + 
        (-(s[1, 3]*s[4, 5]) + s[1, 2]*s[4, 7])*s[7, 8])^2, 
     n[47] = (2*(ls[6] - ls[8])*(-ls[10] + ls[12])*s[1, 2] + 
        s[6, 10]*(s[1, 3]*(-ls[11] - s[1, 2] + s[6, 8]) + s[1, 2]*s[7, 9]) - 
        (s[1, 2]*s[5, 9] + s[2, 3]*(-ls[11] - s[1, 2] + s[6, 8]))*s[8, 10])^
       2, n[48] = (-(ls[5]*ls[6]*s[1, 2]) + ls[13]*ls[14]*s[1, 2] + 
        (-(ls[5]*ls[8]) + ls[5]*ls[9] - ls[5]*ls[11] - ls[5]*ls[15] - 
          ls[9]*ls[15])*s[1, 2] + (-(ls[6]*ls[7]) + ls[6]*ls[10] - 
          ls[6]*ls[12] - ls[6]*ls[16] - ls[10]*ls[16])*s[1, 2] + 
        (ls[9]*ls[11] + ls[10]*ls[12])*s[1, 3] + ls[9]*ls[10]*
         (-2*s[1, 2] + s[1, 3]) + (ls[5]*ls[6] + ls[6]*ls[7] + ls[5]*ls[8] - 
          ls[7]*ls[8])*s[2, 3] + (-(ls[7]*ls[9]) - ls[8]*ls[10] + 
          ls[10]*ls[11] + ls[9]*ls[12])*s[2, 3] + s[1, 2]*s[2, 10]*s[3, 9] - 
        s[1, 2]*s[1, 8]*s[4, 7] + s[1, 2]*s[2, 10]*s[5, 9] + 
        ls[6]*(s[1, 2]*s[3, 5] + s[1, 2]*s[4, -12] - s[2, 3]*s[5, 9]) - 
        s[2, 3]*s[5, 7]*s[6, 8] + s[1, 2]*s[3, 9]*s[6, 10] - 
        s[1, 3]*s[5, 9]*s[6, 10] + ls[5]*(s[1, -11]*s[1, 2] + 
          s[1, 2]*s[2, 6] - s[2, 3]*s[6, 10]) + s[1, 2]*s[2, 3]*s[6, 11] - 
        ls[13]*s[1, 2]*s[11, -14] + ls[10]*(-(s[1, 3]*s[9, 12]) + 
          s[1, 2]*s[11, -14]) - ls[14]*s[1, 2]*s[12, -13] + 
        ls[9]*(-(s[1, 3]*s[10, 11]) + s[1, 2]*s[12, -13]))^2, 
     n[49] = ((ls[8]*ls[9] - ls[5]*ls[10] - ls[6]*ls[10] + ls[5]*ls[12] - 
          ls[7]*ls[12] + ls[9]*ls[12] + ls[6]*ls[13] + ls[6]*ls[14] + 
          ls[12]*ls[14] + ls[8]*ls[16])*s[1, 2] + 
        (-(ls[8]*ls[13]) - ls[10]*ls[13] + ls[12]*ls[13] - ls[10]*ls[14] - 
          ls[13]*ls[17])*s[1, 2] + (ls[6]*ls[7] + ls[5]*ls[8] + ls[7]*ls[8] - 
          ls[10]*ls[11] - ls[9]*ls[12] + ls[11]*ls[12] + ls[10]*ls[16] + 
          ls[9]*ls[17])*s[1, 3] + (-(ls[9]*ls[13]) - ls[7]*ls[14] - 
          ls[9]*ls[14] + ls[11]*ls[14] - ls[14]*ls[16])*s[2, 3] + 
        (-(ls[5]*ls[9]) - ls[6]*ls[9] + ls[7]*ls[10] + ls[6]*ls[11] - 
          ls[8]*ls[11] + ls[10]*ls[11] + ls[5]*ls[13] + ls[11]*ls[13] + 
          ls[5]*ls[14] + ls[7]*ls[17])*s[2, 3] - s[1, 2]*s[1, 9]*s[3, 6] - 
        s[1, 5]*s[2, 3]*s[3, 10] - s[1, 5]*s[2, 3]*s[4, 7] - 
        s[1, 2]*s[3, 6]*s[4, 8] + ls[12]*s[1, 2]*(s[4, 11] - s[5, 9]) + 
        ls[10]*(s[1, -15]*s[1, 2] - s[1, -7]*s[2, 3] + s[1, 2]*s[5, 9]) + 
        s[1, 2]*s[4, 7]*s[5, 12] + ls[14]*(s[1, 2]*s[2, 3] + 
          s[1, 7]*s[2, 3] - s[1, 2]*s[5, 12]) + ls[11]*s[2, 3]*
         (s[4, 12] - s[6, 10]) + ls[9]*(-(s[1, 2]*s[3, -8]) + 
          s[2, 3]*s[3, 15] + s[2, 3]*s[6, 10]) + s[2, 3]*s[4, 8]*s[6, 11] + 
        ls[13]*(s[1, 2]*s[2, 3] + s[1, 2]*s[3, 8] - s[2, 3]*s[6, 11]) + 
        ls[6]*(-(s[1, 2]*s[4, -15]) + s[1, 2]*s[8, 11] - s[1, 3]*s[9, 12]) + 
        ls[5]*(-(s[2, 3]*s[4, 15]) + s[2, 3]*s[7, 12] - s[1, 3]*s[10, 11]) - 
        s[1, 2]*s[2, 3]*s[11, 12])^2, 
     n[50] = ((-(ls[5]*ls[9]) + ls[6]*ls[10])*s[1, 2] + 
        (ls[7]*ls[11] - ls[8]*ls[12])*s[2, 3] - s[1, 2]*s[1, 11]*s[3, 7] - 
        s[1, 6]*s[2, 3]*s[3, 10] + s[2, 3]*s[2, 5]*s[4, 9] + 
        s[1, 2]*s[2, 8]*s[4, 12] + (s[1, 2]*s[2, 3]*(-s[13, 14] + s[13, 15]))/
         2)^2,n[51]=0,n[52]=0};


(* ::Subsubsection::Closed:: *)
(*Graphs & Numerators - N^2-contact graphs*)


 
Graphs2 = {g2[1] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, -13, -14}, {14, 9, 4, -16}, {12, 13, 6, 16}}, 
     g2[2] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, -13, -14}, {14, 9, 4, 12, -17}, {6, 17, 13}}, 
     g2[3] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, -13, -14}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g2[4] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, 6, 17, -14}, {14, -15, 12, -17}, {4, 15, 9}}, 
     g2[5] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, 6, 16, 12, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g2[6] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, -13, -15, 12, -17}, {4, 15, 9}, {6, 17, 13}}, 
     g2[7] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -17, 16}, {11, -13, -14}, {14, 9, 4, -16}, {6, 17, 13}}, 
     g2[8] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -13, -14, -12}, {14, -15, 12, -17}, {4, 15, 9}, {6, 17, 13}}, 
     g2[9] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -17, 14, -15}, {11, -13, -14}, {4, 15, 9}, {6, 17, 13}}, 
     g2[10] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g2[11] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, -13}, {11, -14, -16, 3}, {13, 16, 14, 4}}, 
     g2[12] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, -13}, {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g2[13] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, -13}, {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g2[14] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {12, -13, -14}, {10, 14, -15}, {3, 13, 11, 15, 4}}, 
     g2[15] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {12, -13, -14}, {10, 14, 17, 11}, {3, 13, -17, 4}}, 
     g2[16] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {12, -13, -14}, {10, 14, 4, 16, 11}, {3, 13, -16}}, 
     g2[17] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, 16, -17}, {11, 4, 17, -15}, {3, 15, -16}}, 
     g2[18] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {12, -16, 3, -14}, {10, 14, -15}, {4, 16, 11, 15}}, 
     g2[19] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -12}, {10, 12, 11, -14, -16}, {3, -17, 14}, {4, 16, 17}}, 
     g2[20] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -13, 10}, {11, -14, -15}, {3, 15, -16}, {13, 16, 14, 4}}, 
     g2[21] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -13, 10}, {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g2[22] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -13, 10}, {11, -14, -16, 13}, {3, -17, 14}, {4, 16, 17}}, 
     g2[23] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -13, -14}, {10, 14, 17, 11}, {3, 13, -16}, {4, 16, -17}}, 
     g2[24] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -14, -15, -12}, {10, 12, 16, -17}, {3, 15, -16}, {4, 17, 14}}, 
     g2[25] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, 10, 14, 17, -12}, {12, -13, -14}, {3, 13, -16}, {4, 16, -17}}, 
     g2[26] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, 16, -17, 10}, {11, -14, -15}, {3, 15, -16}, {4, 17, 14}}, 
     g2[27] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, -14, -15}, {4, 13, 14}, {8, 6, 15, 10, 12}}, 
     g2[28] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, 4, 13, -15}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g2[29] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, 4, 13, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g2[30] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, -14, 17, 6}, {4, 13, 14}, {8, -17, 10, 12}}, 
     g2[31] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, 4, 13, 17, 6}, {8, -16, 12}, {10, 16, -17}}, 
     g2[32] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, -14, 10, 16, 6}, {4, 13, 14}, {8, -16, 12}}, 
     g2[33] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, -14, -15}, {4, 13, 14}, {10, 16, 6, 15}}, 
     g2[34] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, 4, 13, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g2[35] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, -14, 17, 6}, {4, 13, 14}, {10, 16, -17}}, 
     g2[36] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, -15}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g2[37] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g2[38] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, 17, 6}, {8, -16, 12}, {10, 16, -17}}, 
     g2[39] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g2[40] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, -14, -15}, {4, 13, 14}, {6, 15, 17}}, 
     g2[41] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -15, 3, 4}, {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g2[42] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -11, -12, 8}, 
       {11, -13, -14}, {14, 9, 4, -16}, {12, -17, 16}, {6, 17, 13}}, 
     g2[43] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -11, -12}, {11, -14, -15}, {3, 15, -16}, {13, 16, 14, 4}}, 
     g2[44] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -11, -12}, {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g2[45] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -11, -12}, {11, 4, 17, -15}, {3, 15, -16}, {13, 16, -17}}, 
     g2[46] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -11, -12}, {11, -14, -16, 13}, {3, -17, 14}, {4, 16, 17}}, 
     g2[47] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -14, -15, -12}, {3, 15, -16}, {13, 16, -17}, {4, 17, 14}}, 
     g2[48] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 14, -15}, 
       {8, -11, -12}, {12, -13, -14}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g2[49] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 14, -15}, 
       {8, -11, -12}, {12, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g2[50] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 14, -15}, 
       {8, -11, -13, -14}, {3, 13, -16}, {4, 16, -17}, {11, 15, 17}}, 
     g2[51] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -12, -13}, 
       {3, -14, -15}, {4, 13, 14}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g2[52] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, -11, -13}, 
       {11, -14, -15}, {3, 15, -16}, {13, 16, -17}, {4, 17, 14}}, 
     g2[53] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, 16, -17}, 
       {8, -11, -12}, {11, -14, -15}, {3, 15, -16}, {4, 17, 14}}, 
     g2[54] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, 8, -16, -13}, 
       {3, -14, -15}, {4, 13, 14}, {10, 16, -17}, {6, 15, 17}}, 
     g2[55] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, 12, 8, -17, -11}, 
       {11, -12, -13}, {3, -14, -15}, {4, 13, 14}, {6, 15, 17}}, 
     g2[56] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, -16}, {4, 15, 9}, {12, 13, 6, 16}}, 
     g2[57] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, -16}, {13, 16, 14, 4}}, 
     g2[58] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g2[59] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -16, 13}, {3, -17, 14}, {4, 16, 17}}, 
     g2[60] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g2[61] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g2[62] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, 16, -17}, {11, -14, -15}, {3, 15, -16}, {4, 17, 14}}, 
     g2[63] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, 10}, 
       {11, -14, -15}, {3, 15, -16}, {13, 16, -17}, {4, 17, 14}}, 
     g2[64] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g2[65] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, 8, -16, -13}, {3, -14, -15}, {4, 13, 14}, {10, 16, -17}, 
       {6, 15, 17}}, g2[66] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, -15}, {8, -16, 12}, {10, 16, -17}, 
       {6, 15, 17}}, g2[67] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, 
       {6, 9, 12, -13}, {11, -14, -15}, {3, 15, -16}, {13, 16, -17}, 
       {4, 17, 14}}, g2[68] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, 
       {6, 9, 14, -15}, {12, -13, -14}, {3, 13, -16}, {4, 16, -17}, 
       {11, 15, 17}}, g2[69] = {{1, -5, -6}, {2, -7, 5}, 
       {7, -8, 12, -13, 6}, {8, -11, -12}, {11, -14, -15}, {3, 15, -16}, 
       {13, 16, -17}, {4, 17, 14}}, g2[70] = {{1, -5, -6}, {2, -7, 5}, 
       {7, -8, 14, -15, 6}, {8, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {4, 16, -17}, {11, 15, 17}}, g2[71] = {{1, -5, -6}, {2, -7, 5}, 
       {7, -16, -13, 11, -9}, {9, -10, -11}, {3, -14, -15}, {4, 13, 14}, 
       {10, 16, -17}, {6, 15, 17}}, g2[72] = {{1, -5, -6}, {5, -7, -8}, 
       {2, -9, 8}, {6, 9, -10}, {7, -11, -12}, {10, 12, -13}, {3, -14, -15}, 
       {11, 4, 13, 15, 14}}, g2[73] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {10, 12, -13}, {3, 11, -16, -15}, 
       {13, 15, 16, 4}}, g2[74] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {10, 12, -13}, {3, -14, 16, 4, 13}, 
       {11, -16, 14}}, g2[75] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {12, -13, -14}, {10, 14, -15}, 
       {3, 13, 11, 15, 4}}, g2[76] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {12, -13, -14}, {10, 14, 17, 11}, 
       {3, 13, -17, 4}}, g2[77] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {12, -13, -14}, {10, 14, 4, 16, 11}, 
       {3, 13, -16}}, g2[78] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {10, 12, 15, -17}, {3, -14, -15}, 
       {11, 4, 17, 14}}, g2[79] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -12}, {12, -16, 3, -14}, {10, 14, -15}, 
       {4, 16, 11, 15}}, g2[80] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, -13, 10}, {3, -14, -15}, {11, -16, 14}, 
       {13, 15, 16, 4}}, g2[81] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -16, 14, -12}, {10, 12, 15, -17}, {3, -14, -15}, 
       {4, 17, 16}}, g2[82] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, -10}, {7, -11, 15, -17, 10}, {3, -14, -15}, {11, -16, 14}, 
       {4, 17, 16}}, g2[83] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, -13}, {7, -11, -12}, {3, -14, -15}, {11, -16, 14}, 
       {13, 15, 16, 4}}, g2[84] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 14, -15}, {7, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {4, 16, 11, 15}}, g2[85] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 14, -15}, {7, -11, -12}, {12, -13, -14}, {3, 13, -17, 4}, 
       {11, 15, 17}}, g2[86] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, 15, -17}, {7, -11, -12}, {3, -14, -15}, {11, -16, 14}, 
       {4, 17, 16}}, g2[87] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -12}, {10, 12, -13}, {3, -14, -15}, {11, -16, 14}, 
       {13, 15, 16, 4}}, g2[88] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -12}, {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, 
       {4, 16, 11, 15}}, g2[89] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -12}, {12, -13, -14}, {10, 14, -15}, {3, 13, -17, 4}, 
       {11, 15, 17}}, g2[90] = {{1, -5, -6}, {5, -7, -8}, 
       {2, 14, -15, 6, 8}, {7, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {4, 16, -17}, {11, 15, 17}}, g2[91] = {{1, -5, -6}, {2, -8, -9, 5}, 
       {3, -10, 8}, {10, -11, -12}, {11, -13, -14}, {14, -15, -16}, 
       {4, 15, 9}, {12, 13, 6, 16}}, g2[92] = {{1, -5, -6}, {2, -8, -9, 5}, 
       {3, -10, 8}, {10, -11, -12}, {11, -13, -14}, {14, 9, 4, -16}, 
       {12, -17, 16}, {6, 17, 13}}, g2[93] = {{1, -5, -6}, {2, -8, -9, 5}, 
       {6, 9, -10}, {8, -11, -12}, {10, 12, -13}, {11, -14, -15}, 
       {3, 15, -16}, {13, 16, 14, 4}}, 
     g2[94] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, -10}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g2[95] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, -10}, {8, -11, -12}, 
       {10, 12, 16, -17}, {11, -14, -15}, {3, 15, -16}, {4, 17, 14}}, 
     g2[96] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g2[97] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, {11, -12, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {8, -16, 12}, {10, 16, -17}}, 
     g2[98] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, {11, -12, 14, 4}, 
       {3, -14, -15}, {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g2[99] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 14, -15}, {8, -11, -12}, 
       {12, -13, -14}, {3, 13, -16}, {4, 16, -17}, {11, 15, 17}}, 
     g2[100] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, -10}, 
       {10, 12, 15, -17}, {3, -14, -15}, {11, -16, 14}, {4, 17, 16}}, 
     g2[101] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, 14, -15}, 
       {12, -13, -14}, {3, 13, -16}, {4, 16, -17}, {11, 15, 17}}, 
     g2[102] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, -16}, {4, 15, 9}, {12, -17, 16}, 
       {6, 17, 13}}, g2[103] = {{1, -5, -6}, {2, -8, -10, 6, 5}, 
       {8, -11, -12}, {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, 
       {4, 16, -17}, {11, 15, 17}}, g2[104] = {{1, -6, -7}, {2, -5, 6}, 
       {5, -8, -9}, {4, -10, 8}, {10, -11, -12}, {11, -13, -14}, 
       {7, 3, -16, 13}, {12, 16, 9, 14}}, 
     g2[105] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, -13, -14}, {7, 3, -17, 12, 13}, {9, 14, 17}}, 
     g2[106] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, 7, -15, -14}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g2[107] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, 7, -15, -14}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g2[108] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, -13, 17, 9}, {7, -15, 13}, {3, -17, 12, 15}}, 
     g2[109] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, 7, -15, 17, 9}, {3, -16, 15}, {12, 16, -17}}, 
     g2[110] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, -12}, {11, -13, 12, 16, 9}, {7, -15, 13}, {3, -16, 15}}, 
     g2[111] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, -13, -14}, {7, 3, -16, 13}, {9, 14, 17}}, 
     g2[112] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, 7, -15, -14}, {3, -16, 15}, {9, 14, 17}}, 
     g2[113] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, -13, 17, 9}, {7, -15, 13}, {3, -16, 15}}, 
     g2[114] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -13, -14, -12}, {7, -15, 13}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g2[115] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -13, -14, -12}, {7, -15, 13}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g2[116] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -16, 15}, {12, 16, -17}, {9, 14, 17}}, 
     g2[117] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, 9, 14}, {11, -13, -14}, {7, -15, 13}, {3, -16, 15}}, 
     g2[118] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, -13, -14}, {7, -15, 13}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g2[119] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, -13, -14}, {7, 3, -16, 13}, {12, 16, -17}, {9, 14, 17}}, 
     g2[120] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, -17}, {9, 14, 17}}, 
     g2[121] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, -13, -14}, {7, 3, -16, 13}, {12, 16, -17}, {9, 14, 17}}, 
     g2[122] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, -17}, {9, 14, 17}}, 
     g2[123] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, -11, -12}, {11, 7, -15, -14}, {3, -16, 15}, {12, 16, -17}}, 
     g2[124] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, -13, -14}, {3, 9, -16, 13}, {14, 16, 4, 12}}, 
     g2[125] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, -13, -14}, {3, 9, -17, 14, 13}, {4, 12, 17}}, 
     g2[126] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, 3, -15, -14}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g2[127] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, -13, 16, -17}, {3, 9, -16, 13}, {4, 12, 17}}, 
     g2[128] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, 3, 9, -16, -14}, {14, 16, -17}, {4, 12, 17}}, 
     g2[129] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, 3, -15, 16, -17}, {9, -16, 15}, {4, 12, 17}}, 
     g2[130] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, -12}, {11, -13, 15, 9, -17}, {3, -15, 13}, {4, 12, 17}}, 
     g2[131] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {9, -11, -12}, {12, -13, -15, 5}, {13, -16, 4, 15}, {3, 16, 11}}, 
     g2[132] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, 17, 4}, {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}}, 
     g2[133] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -5}, 
       {5, -11, 17, 4}, {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}}, 
     g2[134] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, -12}, 
       {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, {14, 16, 4, 12}}, 
     g2[135] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, -12}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g2[136] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, -12}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}, {4, 12, 17}}, 
     g2[137] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, -12}, 
       {11, 3, -15, -14}, {9, -16, 15}, {14, 16, -17}, {4, 12, 17}}, 
     g2[138] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, -12}, 
       {11, -13, 16, -17}, {3, -15, 13}, {9, -16, 15}, {4, 12, 17}}, 
     g2[139] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, 14, -15}, 
       {9, -11, -12}, {12, -13, -14}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g2[140] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, 14, -15}, 
       {9, -11, -12}, {12, -13, -14}, {13, -16, 4, 15}, {3, 16, 11}}, 
     g2[141] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, 14, -15}, 
       {9, -11, -13, -14}, {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g2[142] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, 17, 4}, 
       {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, {14, 16, -17}}, 
     g2[143] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, 
       {7, 10, 12, -13, -15}, {9, -11, -12}, {13, -16, -17}, {3, 16, 11}, 
       {4, 15, 17}}, g2[144] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, 
       {7, 10, -13, -14, -12}, {3, -15, 13}, {9, -16, 15}, {14, 16, -17}, 
       {4, 12, 17}}, g2[145] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, 
       {7, 10, 14, 17, 4}, {9, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {11, -17, 16}}, g2[146] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {5, -11, -12}, {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, 
       {14, 16, 4, 12}}, g2[147] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {5, -11, -12}, {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}, 
       {4, 12, 17}}, g2[148] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {5, -11, -12}, {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}, 
       {4, 12, 17}}, g2[149] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {5, -11, -12}, {11, -13, 16, -17}, {3, -15, 13}, {9, -16, 15}, 
       {4, 12, 17}}, g2[150] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, {3, 13, 11, -17}, 
       {4, 15, 17}}, g2[151] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {9, -11, -12}, {12, -13, -14}, {5, 14, 17, 4}, {3, 13, -16}, 
       {11, -17, 16}}, g2[152] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, 
       {9, -11, -12}, {12, -13, -15, 5}, {13, -16, -17}, {3, 16, 11}, 
       {4, 15, 17}}, g2[153] = {{1, -6, -7}, {2, -8, 6}, {8, -11, -12, -10}, 
       {7, 10, -5}, {12, -13, -14}, {5, 14, 17, 4}, {3, 13, -16}, 
       {11, -17, 16}}, g2[154] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -11, -12, -10}, {7, 10, 14, -15}, {12, -13, -14}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[155] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -11, -12, -10}, {7, 10, 14, -15}, {12, -13, -14}, {13, -16, -17}, 
       {3, 16, 11}, {4, 15, 17}}, g2[156] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -9, -11, -12, 7}, {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, 
       {14, 16, -17}, {4, 12, 17}}, g2[157] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -9, 14, -15, 7}, {9, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[158] = {{1, -6, -7}, {2, -8, 6}, 
       {8, -11, -12, -5, 7}, {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[159] = {{1, -6, -7}, {6, -8, -9}, 
       {2, -10, 9}, {7, 10, -5}, {8, -11, -12}, {12, -13, -14}, 
       {5, 14, -16, 4}, {13, 11, 3, 16}}, 
     g2[160] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, 13, -17, 4}, {3, 17, 11}}, 
     g2[161] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -13, -15, 5}, {4, 15, 13, -17}, {3, 17, 11}}, 
     g2[162] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -17, 16, -14}, {5, 14, -16, 4}, {3, 17, 11}}, 
     g2[163] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, 11, 3, 16, -14}, {5, 14, -15}, {4, 15, -16}}, 
     g2[164] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -13, -16, 4, 5}, {13, -17, 16}, {3, 17, 11}}, 
     g2[165] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -11, -12}, {12, -17, 16, -15, 5}, {4, 15, -16}, {3, 17, 11}}, 
     g2[166] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, 3, 17, -12}, {12, -13, -14}, {5, 14, -16, 4}, {13, -17, 16}}, 
     g2[167] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, 3, 17, -12}, {12, -13, -15, 5}, {4, 15, -16}, {13, -17, 16}}, 
     g2[168] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, -5}, 
       {8, -17, 16, -12}, {12, -16, 3, -14}, {5, 14, -15}, {4, 15, 17}}, 
     g2[169] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, -11, -12}, {12, -13, -14}, {4, 15, -16}, {13, 11, 3, 16}}, 
     g2[170] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, -11, -12}, {12, -13, -14}, {4, 15, 13, -17}, {3, 17, 11}}, 
     g2[171] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, -11, -12}, {12, -16, 3, -14}, {11, -17, 16}, {4, 15, 17}}, 
     g2[172] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, -11, -12}, {12, -17, 16, -14}, {4, 15, -16}, {3, 17, 11}}, 
     g2[173] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, 3, 17, -12}, {12, -13, -14}, {4, 15, -16}, {13, -17, 16}}, 
     g2[174] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, -11, -13, -14}, {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g2[175] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, -17, 16, -12}, {12, -13, -14}, {3, 13, -16}, {4, 15, 17}}, 
     g2[176] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, 
       {7, 10, 12, -13, -15}, {8, -11, -12}, {4, 15, -16}, {13, -17, 16}, 
       {3, 17, 11}}, g2[177] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, 
       {7, 10, 14, -16, 4}, {8, -11, -12}, {12, -13, -14}, {13, -17, 16}, 
       {3, 17, 11}}, g2[178] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, 
       {7, 10, 14, 17, 4}, {8, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {11, -17, 16}}, g2[179] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, -15}, {4, 15, -16}, 
       {13, 11, 3, 16}}, g2[180] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, -15}, {4, 15, 13, -17}, 
       {3, 17, 11}}, g2[181] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, -16, 4}, {13, -17, 16}, 
       {3, 17, 11}}, g2[182] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -13, -14}, {5, 14, 17, 4}, {3, 13, -16}, 
       {11, -17, 16}}, g2[183] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -13, -15, 5}, {4, 15, -16}, {13, -17, 16}, 
       {3, 17, 11}}, g2[184] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -16, 3, -14}, {5, 14, -15}, {11, -17, 16}, 
       {4, 15, 17}}, g2[185] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -12}, {12, -17, 16, -14}, {5, 14, -15}, {4, 15, -16}, 
       {3, 17, 11}}, g2[186] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, 3, 17, -12}, {12, -13, -14}, {5, 14, -15}, {4, 15, -16}, 
       {13, -17, 16}}, g2[187] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -13, -14}, {5, 14, -15}, {3, 13, -16}, {11, -17, 16}, 
       {4, 15, 17}}, g2[188] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -17, 16, -12}, {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, 
       {4, 15, 17}}, g2[189] = {{1, -6, -7}, {6, -8, -9}, 
       {2, 14, -15, 7, 9}, {8, -11, -12}, {12, -13, -14}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[190] = {{1, -6, -7}, {6, -8, -9}, 
       {2, 14, -15, 7, 9}, {8, -11, -12}, {12, -13, -14}, {4, 15, -16}, 
       {13, -17, 16}, {3, 17, 11}}, g2[191] = {{1, -6, -7}, {7, -8, -5}, 
       {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -14, -15}, {5, 15, -16}, 
       {11, -17, 14}, {4, 16, 17}}, g2[192] = {{1, -6, -7}, {7, -8, -5}, 
       {6, -9, 2, 8}, {9, -17, 14, -12}, {3, 12, -13}, {13, -14, -15}, 
       {5, 15, -16}, {4, 16, 17}}, g2[193] = {{1, -6, -7}, {7, -8, -5}, 
       {6, -11, -12, -10}, {2, 8, 10}, {3, 12, -14, -15}, {5, 15, -16}, 
       {11, -17, 14}, {4, 16, 17}}, g2[194] = {{1, -6, -7}, {7, -8, -5}, 
       {6, -11, -12, 2, 8}, {3, 12, -13}, {13, -14, -15}, {5, 15, -16}, 
       {11, -17, 14}, {4, 16, 17}}, g2[195] = {{1, -6, -7}, {7, -8, -5}, 
       {6, -17, 14, -12, -10}, {2, 8, 10}, {3, 12, -13}, {13, -14, -15}, 
       {5, 15, -16}, {4, 16, 17}}, g2[196] = {{1, -6, -7}, {2, -8, -9, 6}, 
       {4, -10, 8}, {10, -11, -12}, {11, -13, -14}, {7, -15, 13}, 
       {3, -16, 15}, {12, 16, 9, 14}}, g2[197] = 
      {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, {10, -11, -12}, 
       {11, -13, -14}, {7, -15, 13}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g2[198] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, {10, -11, -12}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, -17}, {9, 14, 17}}, 
     g2[199] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, {10, -11, -12}, 
       {11, -13, 17, 9}, {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g2[200] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, -13, -14}, {7, -15, 13}, {3, -16, 15}, 
       {9, 14, 17}}, g2[201] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, -13, -14, -12}, {7, -15, 13}, {3, -16, 15}, {12, 16, -17}, 
       {9, 14, 17}}, g2[202] = {{1, -6, -7}, {2, -8, -9, 6}, 
       {4, -11, -12, 8}, {11, -13, -14}, {7, -15, 13}, {3, -16, 15}, 
       {12, 16, -17}, {9, 14, 17}}, g2[203] = {{1, -6, -7}, {2, -9, -10, 6}, 
       {7, 10, -5}, {9, -11, -12}, {12, -13, -14}, {5, 14, 17, 4}, 
       {3, 13, -16}, {11, -17, 16}}, g2[204] = {{1, -6, -7}, 
       {2, -9, -10, 6}, {7, 10, -11, -12}, {11, -13, -14}, {3, -15, 13}, 
       {9, -16, 15}, {14, 16, -17}, {4, 12, 17}}, 
     g2[205] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, 14, -15}, 
       {9, -11, -12}, {12, -13, -14}, {3, 13, -16}, {11, -17, 16}, 
       {4, 15, 17}}, g2[206] = {{1, -6, -7}, {2, -9, -10, 6}, 
       {7, 10, 14, -15}, {9, -11, -12}, {12, -13, -14}, {13, -16, -17}, 
       {3, 16, 11}, {4, 15, 17}}, g2[207] = {{1, -6, -7}, {6, -11, -12, -9}, 
       {2, -10, 9}, {7, 10, -5}, {12, -13, -14}, {5, 14, 17, 4}, 
       {3, 13, -16}, {11, -17, 16}}, g2[208] = {{1, -6, -7}, 
       {6, -11, -12, -9}, {2, -10, 9}, {7, 10, 14, -15}, {12, -13, -14}, 
       {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g2[209] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 14, -15}, {12, -13, -14}, {4, 15, -16}, {13, -17, 16}, 
       {3, 17, 11}}, g2[210] = {{1, -6, -7}, {6, -11, -12, -9}, 
       {2, -5, 7, 9}, {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[211] = {{1, -6, -7}, 
       {7, -8, 15, -16}, {6, -11, -12, -10}, {2, 8, 10}, {3, 12, -13}, 
       {13, -14, -15}, {11, -17, 14}, {4, 16, 17}}, 
     g2[212] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, -12}, 
       {11, -13, -14}, {7, -15, 13}, {3, -16, 15}, {12, 16, -17}, 
       {9, 14, 17}}, g2[213] = {{1, -6, -7}, {2, -8, 14, 17, 6}, 
       {4, -10, 8}, {10, -11, -12}, {11, -13, -14}, {7, -15, 13}, 
       {3, -16, 15}, {12, 16, -17}}, g2[214] = {{1, -6, -7}, 
       {2, -9, -5, 7, 6}, {5, -11, -12}, {11, -13, -14}, {3, -15, 13}, 
       {9, -16, 15}, {14, 16, -17}, {4, 12, 17}}, 
     g2[215] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, {11, -17, 16}, 
       {4, 15, 17}}, g2[216] = {{1, -6, -7}, {2, -9, -5, 7, 6}, 
       {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, {13, -16, -17}, 
       {3, 16, 11}, {4, 15, 17}}, g2[217] = {{1, -6, -7}, 
       {2, -11, -12, -10, 6}, {7, 10, -5}, {12, -13, -14}, {5, 14, -15}, 
       {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g2[218] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -15}, {5, -16, 14}, {3, 15, -9, 16, 13}}, 
     g2[219] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -15}, {5, 7, 15, -9, 14}, {3, -7, 13}}, 
     g2[220] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -15}, {5, 13, 3, -17, 14}, {-9, 17, 15}}, 
     g2[221] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, 5, -16, -15}, {3, -7, 13}, {16, 7, 15, -9}}, 
     g2[222] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, 5, -16, -15}, {3, -17, 16, 13}, {-9, 17, 15}}, 
     g2[223] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -9, 17}, {5, -16, 14}, {3, -17, 16, 13}}, 
     g2[224] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, 5, 7, -17, -15}, {3, -7, 13}, {-9, 17, 15}}, 
     g2[225] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -9, 16, 7}, {5, -16, 14}, {3, -7, 13}}, 
     g2[226] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, 4, -8, -13}, 
       {8, -14, -15}, {5, -16, 14}, {3, -7, 13}, {16, 7, 15, -9}}, 
     g2[227] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, 4, -8, -13}, 
       {8, -14, -15}, {5, 7, -17, 14}, {3, -7, 13}, {-9, 17, 15}}, 
     g2[228] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, 4, -8, -13}, 
       {8, 5, -16, -15}, {3, -7, 13}, {16, 7, -17}, {-9, 17, 15}}, 
     g2[229] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, {11, 4, -8, -13}, 
       {8, -14, -9, 17}, {5, -16, 14}, {3, -7, 13}, {16, 7, -17}}, 
     g2[230] = {{1, -6, -10}, {2, 10, -5}, {6, -11, 9}, 
       {11, 4, -14, -15, -13}, {5, -16, 14}, {3, -7, 13}, {16, 7, -17}, 
       {-9, 17, 15}}, g2[231] = {{1, -6, -10}, {2, 10, -5}, 
       {6, -11, 17, 15}, {11, -12, -13}, {4, -8, 12}, {8, -14, -15}, 
       {5, -16, 14}, {3, -17, 16, 13}}, g2[232] = 
      {{1, -6, -10}, {2, 10, -5}, {6, -11, 17, 15}, {11, 4, -8, -13}, 
       {8, -14, -15}, {5, -16, 14}, {3, -7, 13}, {16, 7, -17}}, 
     g2[233] = {{1, -6, -10}, {2, 10, -5}, {6, -12, -13, 9}, {4, -8, 12}, 
       {8, -14, -15}, {5, -16, 14}, {3, -7, 13}, {16, 7, 15, -9}}, 
     g2[234] = {{1, -6, -10}, {2, 10, -5}, {6, -12, -13, 9}, {4, -8, 12}, 
       {8, -14, -15}, {5, -16, 14}, {3, -17, 16, 13}, {-9, 17, 15}}, 
     g2[235] = {{1, -6, -10}, {2, 10, -5}, {6, -12, -13, 9}, {4, -8, 12}, 
       {8, -14, -15}, {5, 7, -17, 14}, {3, -7, 13}, {-9, 17, 15}}, 
     g2[236] = {{1, -6, -10}, {2, 10, -5}, {6, 4, -8, -13, 9}, 
       {8, -14, -15}, {5, -16, 14}, {3, -7, 13}, {16, 7, -17}, {-9, 17, 15}}, 
     g2[237] = {{1, -6, -10}, {2, 10, -5}, {6, -12, -13, 17, 15}, 
       {4, -8, 12}, {8, -14, -15}, {5, -16, 14}, {3, -7, 13}, {16, 7, -17}}, 
     g2[238] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -15}, {3, -7, 13}, {16, 7, 15, -9}}, 
     g2[239] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -11, 9}, {11, -12, -13}, 
       {4, -8, 12}, {8, -14, -15}, {3, -17, 16, 13}, {-9, 17, 15}}, 
     g2[240] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -11, 9}, 
       {11, 4, -8, -13}, {8, -14, -15}, {3, -7, 13}, {16, 7, -17}, 
       {-9, 17, 15}}, g2[241] = {{1, -6, -10}, {2, 10, -16, 14}, 
       {6, -11, 17, 15}, {11, -12, -13}, {4, -8, 12}, {8, -14, -15}, 
       {3, -7, 13}, {16, 7, -17}}, g2[242] = {{1, -6, -10}, 
       {2, 10, -16, 14}, {6, -12, -13, 9}, {4, -8, 12}, {8, -14, -15}, 
       {3, -7, 13}, {16, 7, -17}, {-9, 17, 15}}, 
     g2[243] = {{1, -6, -10}, {2, 10, 7, -17, 14}, {6, -11, 9}, 
       {11, -12, -13}, {4, -8, 12}, {8, -14, -15}, {3, -7, 13}, 
       {-9, 17, 15}}, g2[244] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, 
       {9, -11, -12}, {5, -13, 11}, {13, -14, 6}, {10, -15, 14}, 
       {12, 3, 4, -6, 15}}, g2[245] = {{1, -7, -5}, {2, -8, 7}, 
       {8, -9, -10}, {9, -11, -12}, {5, -13, 11}, {13, -14, 6}, 
       {10, 12, -16, 14}, {3, 4, -6, 16}}, 
     g2[246] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 6}, {10, 12, 3, -17, 14}, {4, -6, 17}}, 
     g2[247] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -12}, 
       {5, -13, 11}, {13, 10, -15, 6}, {12, -16, 15}, {3, 4, -6, 16}}, 
     g2[248] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 17, 4}, {10, -15, 14}, {12, 3, -17, 15}}, 
     g2[249] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 17, 4}, {10, 12, -16, 14}, {3, -17, 16}}, 
     g2[250] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 16, 3, 4}, {10, -15, 14}, {12, -16, 15}}, 
     g2[251] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, {9, -11, -16, 15}, 
       {5, -13, 11}, {13, -14, 6}, {10, -15, 14}, {3, 4, -6, 16}}, 
     g2[252] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, 
       {9, -11, -16, 14, 10}, {5, -13, 11}, {13, -14, 6}, {3, -17, 16}, 
       {4, -6, 17}}, g2[253] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -15, 14}, 
       {9, -11, -12}, {5, -13, 11}, {13, -14, 6}, {12, -16, 15}, 
       {3, 4, -6, 16}}, g2[254] = {{1, -7, -5}, {2, -8, 7}, 
       {8, -9, -15, 14}, {9, -11, -16, 15}, {5, -13, 11}, {13, -14, 6}, 
       {3, -17, 16}, {4, -6, 17}}, g2[255] = {{1, -7, -5}, {2, -8, 7}, 
       {8, -11, -12, -10}, {5, -13, 11}, {13, -14, 6}, {10, -15, 14}, 
       {12, -16, 15}, {3, 4, -6, 16}}, g2[256] = {{1, -7, -5}, {2, -8, 7}, 
       {8, -11, -12, -10}, {5, -13, 11}, {13, -14, 6}, {10, 12, -16, 14}, 
       {3, -17, 16}, {4, -6, 17}}, g2[257] = {{1, -7, -5}, {2, -8, 7}, 
       {8, -11, -12, -10}, {5, -13, 11}, {13, -14, 17, 4}, {10, -15, 14}, 
       {12, -16, 15}, {3, -17, 16}}, g2[258] = {{1, -7, -5}, {2, -8, 7}, 
       {8, -9, 12, -16, 14}, {9, -11, -12}, {5, -13, 11}, {13, -14, 6}, 
       {3, -17, 16}, {4, -6, 17}}, g2[259] = {{1, -7, -5}, {2, -9, -10, 7}, 
       {9, -11, -12}, {5, -13, 11}, {13, -14, 6}, {10, -15, 14}, 
       {12, -16, 15}, {3, 4, -6, 16}}, g2[260] = 
      {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, -14, 6}, {10, -15, 14}, {12, 3, -17, 15}, {4, -6, 17}}, 
     g2[261] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, -14, 17, 4}, {10, -15, 14}, {12, -16, 15}, {3, -17, 16}}, 
     g2[262] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, -14}, {13, 2, 9, -16}, {3, 11, 14, 16}}, 
     g2[263] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, -14}, {13, 2, 9, 3, -17}, {11, 14, 17}}, 
     g2[264] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, -14}, {13, -15, 3, 11, 14}, {2, 9, 15}}, 
     g2[265] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, 17, 11}, {13, 2, 9, -16}, {3, -17, 16}}, 
     g2[266] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, 17, 11}, {13, -15, 3, -17}, {2, 9, 15}}, 
     g2[267] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -15, -16, -14}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g2[268] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, 16, 3, 11}, {13, -15, -16}, {2, 9, 15}}, 
     g2[269] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -15, -16, 17, 11}, {2, 9, 15}, {3, -17, 16}}, 
     g2[270] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, -14, 10}, {13, -15, -16}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g2[271] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, -14, 10}, {13, 2, 9, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[272] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, -14, 10}, {13, -15, 3, -17}, {2, 9, 15}, {11, 14, 17}}, 
     g2[273] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, 17, 11, 10}, {13, -15, -16}, {2, 9, 15}, {3, -17, 16}}, 
     g2[274] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -15, -16, -14, 10}, {2, 9, 15}, {3, -17, 16}, {11, 14, 17}}, 
     g2[275] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, -16}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g2[276] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, 2, 9, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[277] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, 3, -17}, {2, 9, 15}, {11, 14, 17}}, 
     g2[278] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, 17, 11}, {13, -15, -16}, {2, 9, 15}, {3, -17, 16}}, 
     g2[279] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -15, -16, -14}, {2, 9, 15}, {3, -17, 16}, {11, 14, 17}}, 
     g2[280] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 17}, 
       {6, -12, 10}, {12, -13, -14}, {13, 2, 9, -16}, {3, -17, 16}}, 
     g2[281] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 17}, 
       {6, -12, 10}, {12, -15, -16, -14}, {2, 9, 15}, {3, -17, 16}}, 
     g2[282] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 17}, 
       {6, -13, -14, 10}, {13, -15, -16}, {2, 9, 15}, {3, -17, 16}}, 
     g2[283] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, 14, 17}, 
       {12, -13, -14}, {13, -15, -16}, {2, 9, 15}, {3, -17, 16}}, 
     g2[284] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -13, -14, -11}, 
       {13, -15, -16}, {2, 9, 15}, {3, -17, 16}, {11, 14, 17}}, 
     g2[285] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 16, 3}, 
       {6, -12, 10}, {12, -13, -14}, {13, -15, -16}, {2, 9, 15}}, 
     g2[286] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, -16}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g2[287] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, 2, 9, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[288] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, 3, -17}, {2, 9, 15}, {11, 14, 17}}, 
     g2[289] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, 17, 11}, {13, -15, -16}, {2, 9, 15}, {3, -17, 16}}, 
     g2[290] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -15, -16, -14}, {2, 9, 15}, {3, -17, 16}, {11, 14, 17}}, 
     g2[291] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, 
       {6, -13, -14, 10}, {13, -15, -16}, {2, 9, 15}, {3, -17, 16}, 
       {11, 14, 17}}, g2[292] = {{1, -7, -6}, {7, -8, -9}, 
       {4, 6, -12, -11, 8}, {12, -13, -14}, {13, -15, -16}, {2, 9, 15}, 
       {3, -17, 16}, {11, 14, 17}}, g2[293] = {{1, -7, -6}, {7, -8, -9}, 
       {4, -10, 14, 17, 8}, {6, -12, 10}, {12, -13, -14}, {13, -15, -16}, 
       {2, 9, 15}, {3, -17, 16}}, g2[294] = {{1, -7, -6}, {7, 4, -5, -9}, 
       {5, -10, -11}, {6, -12, 10}, {12, -13, -14}, {13, -15, -16}, 
       {2, 9, 15}, {3, 11, 14, 16}}, g2[295] = {{1, -7, -6}, {7, 4, -5, -9}, 
       {5, -10, -11}, {6, -12, 10}, {12, -13, -14}, {13, 2, 9, -16}, 
       {3, -17, 16}, {11, 14, 17}}, g2[296] = {{1, -7, -6}, {7, 4, -5, -9}, 
       {5, -10, -11}, {6, -12, 10}, {12, -13, -14}, {13, -15, 3, -17}, 
       {2, 9, 15}, {11, 14, 17}}, g2[297] = {{1, -7, -6}, {7, 4, -5, -9}, 
       {5, -10, -11}, {6, -12, 10}, {12, -13, 17, 11}, {13, -15, -16}, 
       {2, 9, 15}, {3, -17, 16}}, g2[298] = {{1, -7, -6}, {7, 4, -5, -9}, 
       {5, -10, -11}, {6, -12, 10}, {12, -15, -16, -14}, {2, 9, 15}, 
       {3, -17, 16}, {11, 14, 17}}, g2[299] = {{1, -7, -6}, {7, 4, -5, -9}, 
       {5, 6, -12, -11}, {12, -13, -14}, {13, -15, -16}, {2, 9, 15}, 
       {3, -17, 16}, {11, 14, 17}}, g2[300] = {{1, -7, -6}, {7, -8, 15, 2}, 
       {4, -5, 8}, {5, -10, -11}, {6, -12, 10}, {12, -13, -14}, 
       {13, -15, -16}, {3, 11, 14, 16}}, g2[301] = 
      {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, 3, -17}, {11, 14, 17}}, 
     g2[302] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, 17, 11}, {13, -15, -16}, {3, -17, 16}}, 
     g2[303] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -15, -16, -14}, {3, -17, 16}, {11, 14, 17}}, 
     g2[304] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, -14, 10}, {13, -15, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[305] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[306] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, -10, 14, 17}, 
       {6, -12, 10}, {12, -13, -14}, {13, -15, -16}, {3, -17, 16}}, 
     g2[307] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[308] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g2[309] = {{1, -7, -6}, {7, -8, -16, 13, 2}, {4, -5, 8}, {5, -10, -11}, 
       {6, -12, 10}, {12, -13, -14}, {3, -17, 16}, {11, 14, 17}}, 
     g2[310] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, -13, 6}, {4, 13, 10}, {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g2[311] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, -13, 6}, {4, 13, 10}, {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g2[312] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, -13, 6}, {4, 13, 10}, {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g2[313] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, -13, 6}, {4, 13, 10}, {-6, 7, -17, 3, -15}, {-5, 15, 17}}, 
     g2[314] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, -13, 6}, {4, 13, 10}, {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g2[315] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, -13, 6}, {4, 13, 10}, {-6, -16, 3, 17, -5}, {7, -17, 16}}, 
     g2[316] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, 10, 4, 6}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[317] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, 10, 4, 6}, {-6, -14, -15}, {3, 14, 7, -17}, {-5, 15, 17}}, 
     g2[318] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, 10, 4, 6}, {-6, -14, 17, -5}, {3, 14, -16}, {7, -17, 16}}, 
     g2[319] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -12, 5}, 
       {12, 10, 4, 6}, {-6, -16, 3, -15}, {7, -17, 16}, {-5, 15, 17}}, 
     g2[320] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {-12, -13, 5}, 
       {4, 11, 12}, {10, 6, 13}, {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g2[321] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {4, 11, -13, 5}, 
       {10, 6, 13}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[322] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {4, 11, -13, 5}, 
       {10, 6, 13}, {-6, -16, 3, -15}, {7, -17, 16}, {-5, 15, 17}}, 
     g2[323] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -13, 6, 5}, 
       {4, 13, 10}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[324] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -13, 6, 5}, 
       {4, 13, 10}, {-6, -14, -15}, {3, 14, 7, -17}, {-5, 15, 17}}, 
     g2[325] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, -13, 6, 5}, 
       {4, 13, 10}, {-6, -14, 17, -5}, {3, 14, -16}, {7, -17, 16}}, 
     g2[326] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 13, -11}, {11, -12, 5}, 
       {12, -13, 6}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[327] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 13, -11}, {11, -12, 5}, 
       {12, -13, 6}, {-6, -14, -15}, {3, 14, 7, -17}, {-5, 15, 17}}, 
     g2[328] = {{1, -7, -8}, {2, 8, -9}, {9, 6, 13, -11}, {-12, -13, 5}, 
       {4, 11, 12}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[329] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -12, 5}, {12, -13, 6}, 
       {4, 13, 10}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[330] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, -14}, {14, -15, 17, 10}, {12, 11, -16, 15}, {3, -17, 16}}, 
     g2[331] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, -14}, {14, 12, 5, 17, 10}, {11, -16, -5}, {3, -17, 16}}, 
     g2[332] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 11, -16, 15}, {3, -17, 16}, {10, -6, 17}}, 
     g2[333] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[334] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {8, -12, -13}, 
       {13, -14, 6}, {10, -6, -5, 11, 3}, {4, 14, -16}, {12, 5, 16}}, 
     g2[335] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {10, 5, -12}, 
       {8, -13, -5}, {13, 4, -15, -6}, {3, 11, -17, 15}, {12, 6, 17}}, 
     g2[336] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {10, 5, -12}, 
       {8, -14, -6, -5}, {4, 3, -16, 14}, {11, -17, 16}, {12, 6, 17}}, 
     g2[337] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, 5, 15, -13}, 
       {8, 13, -15, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[338] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 11, -16, 15}, {3, -17, 16}, {10, -6, 17}}, 
     g2[339] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -14, 8}, 
       {14, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[340] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {10, 5, 6, 17}, 
       {8, -13, -5}, {13, -14, -6}, {4, 3, -16, 14}, {11, -17, 16}}, 
     g2[341] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {10, 5, 6, 17}, 
       {8, -14, -6, -5}, {4, -15, 14}, {3, -16, 15}, {11, -17, 16}}, 
     g2[342] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, 5, 15, -14, 8}, 
       {14, -15, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[343] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -17, 16}, {10, 5, -12}, 
       {8, -14, -6, -5}, {4, -15, 14}, {3, -16, 15}, {12, 6, 17}}, 
     g2[344] = {{1, -7, -8}, {2, -6, 17, 7}, {-10, 6, -11}, {10, 5, -12}, 
       {8, 12, -13}, {3, 4, -16, -15}, {-5, -17, 16}, {11, 13, 15}}, 
     g2[345] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, -13, 6}, 
       {4, 13, 10}, {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g2[346] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, -13, 6}, 
       {4, 13, 10}, {-6, -16, 3, -15}, {7, -17, 16}, {-5, 15, 17}}, 
     g2[347] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, -15}, {3, 14, -16}, {7, -17, 16}, {-5, 15, 17}}, 
     g2[348] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -13}, {8, 13, -14}, 
       {14, -15, 6}, {12, 5, 15}, {11, -16, -5}, {3, 10, -6, 16}}, 
     g2[349] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -13}, {8, 13, -14}, 
       {14, -15, 6}, {12, 11, -16, 15}, {3, -17, 16}, {10, -6, 17}}, 
     g2[350] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -13}, {8, 13, -14}, 
       {14, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[351] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -13}, {8, 13, -14}, 
       {14, -15, 17, 10}, {12, 5, 15}, {11, -16, -5}, {3, -17, 16}}, 
     g2[352] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 5, 15}, {11, -16, -5}, {3, -17, 16}, 
       {10, -6, 17}}, g2[353] = {{1, -7, -8}, {2, -10, -11, 7}, 
       {8, -12, -13}, {13, -14, 6}, {10, -6, -15}, {4, 14, -16}, {12, 5, 16}, 
       {11, 3, 15, -5}}, g2[354] = {{1, -7, -8}, {2, -10, -11, 7}, 
       {8, -12, -13}, {13, -14, 6}, {10, -6, -15}, {4, 14, -16}, 
       {12, 11, -17, 16}, {3, 15, 17}}, g2[355] = 
      {{1, -7, -8}, {2, -10, -11, 7}, {8, -12, -13}, {13, -14, 6}, 
       {10, -6, -15}, {4, 14, 12, 5}, {11, -17, -5}, {3, 15, 17}}, 
     g2[356] = {{1, -7, -8}, {2, -10, -11, 7}, {10, 5, -12}, {8, -13, -5}, 
       {13, -14, -6}, {4, -15, 14}, {3, 11, -17, 15}, {12, 6, 17}}, 
     g2[357] = {{1, -7, -8}, {2, -10, -11, 7}, {10, 5, -12}, {8, -13, -5}, 
       {13, -14, -6}, {4, 3, -16, 14}, {11, -17, 16}, {12, 6, 17}}, 
     g2[358] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 5, 15}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[359] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -14, -15}, {3, 14, -16}, {7, -17, 16}, {-5, 15, 17}}, 
     g2[360] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, -12, -13}, {13, 16, -8, 12, -15}, {3, 15, 9}, {4, -16, 10}}, 
     g2[361] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, -12, -14, -15}, {3, 15, 9}, {4, -16, 10}, {14, 16, -8, 12}}, 
     g2[362] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, 17, -8, -13}, {13, 16, -17, -15}, {3, 15, 9}, {4, -16, 10}}, 
     g2[363] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, -12, 16, -17, -15}, {3, 15, 9}, {4, -16, 10}, {-8, 12, 17}}, 
     g2[364] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, 14, 16, -8, -13}, {13, -14, -15}, {3, 15, 9}, {4, -16, 10}}, 
     g2[365] = {{1, -7, 8}, {2, -5, 7}, {5, -6, -9}, {6, -10, -11}, 
       {11, 17, -8, -14, -15}, {3, 15, 9}, {4, -16, 10}, {14, 16, -17}}, 
     g2[366] = {{1, -7, 8}, {2, -5, 7}, {5, -6, 3, 15}, {6, -10, -11}, 
       {11, -12, -13}, {13, -14, -15}, {4, -16, 10}, {14, 16, -8, 12}}, 
     g2[367] = {{1, -7, 8}, {2, -5, 7}, {5, -6, 3, 15}, {6, -10, -11}, 
       {11, -12, -13}, {13, 16, -17, -15}, {4, -16, 10}, {-8, 12, 17}}, 
     g2[368] = {{1, -7, 8}, {2, -5, 7}, {5, -6, 3, 15}, {6, -10, -11}, 
       {11, -12, -14, -15}, {4, -16, 10}, {14, 16, -17}, {-8, 12, 17}}, 
     g2[369] = {{1, -7, 8}, {2, -5, 7}, {5, -6, 3, 15}, {6, -10, -11}, 
       {11, 17, -8, -13}, {13, -14, -15}, {4, -16, 10}, {14, 16, -17}}, 
     g2[370] = {{1, -7, 8}, {2, -5, 7}, {5, -10, -11, -9}, {11, -12, -13}, 
       {13, 16, -17, -15}, {3, 15, 9}, {4, -16, 10}, {-8, 12, 17}}, 
     g2[371] = {{1, -7, 8}, {2, -5, 7}, {5, -10, -11, -9}, 
       {11, 17, -8, -13}, {13, -14, -15}, {3, 15, 9}, {4, -16, 10}, 
       {14, 16, -17}}, g2[372] = {{1, -7, 8}, {2, -6, -9, 7}, 
       {6, -10, -12, -13}, {13, -14, -15}, {3, 15, 9}, {4, -16, 10}, 
       {14, 16, -17}, {-8, 12, 17}}, g2[373] = 
      {{1, -7, 8}, {2, -6, 3, 15, 7}, {6, -10, -11}, {11, -12, -13}, 
       {13, -14, -15}, {4, -16, 10}, {14, 16, -17}, {-8, 12, 17}}, 
     g2[374] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {5, -11, -12}, 
       {12, -13, -14}, {13, 11, 3, 6}, {4, -17, 7, 14}, {10, 17, -6}}, 
     g2[375] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {5, -11, -12}, 
       {12, -15, 6, -14}, {4, -17, 7, 14}, {10, 17, -6}, {3, 15, 11}}, 
     g2[376] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {5, -11, -12}, 
       {12, 11, 3, 6, -14}, {4, -16, 14}, {7, 16, -17}, {10, 17, -6}}, 
     g2[377] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -13}, {3, 13, -14}, {5, 14, 12, -16}, {4, 7, 16, 11}}, 
     g2[378] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -13}, {3, 13, -15, 5}, {12, -16, 15}, {4, 7, 16, 11}}, 
     g2[379] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -13}, {3, 13, 12, -16, 5}, {4, -17, 11}, {7, 16, 17}}, 
     g2[380] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, {3, 5, 6, 15, 14}}, 
     g2[381] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, 3, -16, -15}, {5, 6, 15, 16}}, 
     g2[382] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, -14, 17, 6}, {3, 5, -17, 14}}, 
     g2[383] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, 3, 5, -17, -15}, {6, 15, 17}}, 
     g2[384] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, -14, 16, 5, 6}, {3, -16, 14}}, 
     g2[385] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -14, 3}, {5, 14, 12, -16}, {4, -17, 11}, {7, 16, 17}}, 
     g2[386] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -16, 15, -13}, {3, 13, -15, 5}, {4, -17, 11}, {7, 16, 17}}, 
     g2[387] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -13, 4, 11}, {13, -14, -15}, {3, -16, 14}, {5, 6, 15, 16}}, 
     g2[388] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {7, -13, 4, 11}, {13, 3, -16, -15}, {5, -17, 16}, {6, 15, 17}}, 
     g2[389] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -15, 5, 3}, {12, -16, 15}, {4, -17, 11}, {7, 16, 17}}, 
     g2[390] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -16, 5, 14, -13}, {3, 13, -14}, {4, -17, 11}, {7, 16, 17}}, 
     g2[391] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, -6}, 
       {6, -16, 15, -14, 3}, {5, 14, -15}, {4, -17, 11}, {7, 16, 17}}, 
     g2[392] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {5, -11, -13, -14}, 
       {13, 11, 3, 6}, {4, -16, 14}, {7, 16, -17}, {10, 17, -6}}, 
     g2[393] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, 4, -17, -6}, 
       {6, -12, -13}, {3, 13, -14}, {5, 14, 12, -16}, {7, 16, 17}}, 
     g2[394] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, 4, -17, -6}, 
       {6, -12, -13}, {3, 13, -15, 5}, {12, -16, 15}, {7, 16, 17}}, 
     g2[395] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, 4, -17, -6}, 
       {6, -12, -14, 3}, {5, 14, -15}, {12, -16, 15}, {7, 16, 17}}, 
     g2[396] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, 4, -17, -6}, 
       {6, -16, 15, -13}, {3, 13, -14}, {5, 14, -15}, {7, 16, 17}}, 
     g2[397] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -5}, {10, -11, 15, 16, 5}, 
       {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, {3, -16, 14}}, 
     g2[398] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -6}, {10, -11, -5}, 
       {4, -12, 11}, {7, -13, 12}, {13, 3, -16, -15}, {6, 5, 15, 16}}, 
     g2[399] = {{1, -8, -7}, {2, -9, 8}, {9, -10, -17, 16}, 
       {10, -11, 15, 17}, {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, 
       {3, -16, 14}}, g2[400] = {{1, -8, -7}, {2, -9, 8}, {9, -11, -5, -6}, 
       {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, {3, -16, 14}, 
       {6, 5, 15, 16}}, g2[401] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -5, -6}, {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, 
       {3, 6, -17, 14}, {5, 15, 17}}, g2[402] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -5, -6}, {4, -12, 11}, {7, -13, 12}, {13, 3, -16, -15}, 
       {6, -17, 16}, {5, 15, 17}}, g2[403] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -5, -6}, {4, -12, 11}, {7, -13, 12}, {13, -14, 17, 5}, 
       {3, -16, 14}, {6, -17, 16}}, g2[404] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -5, -6}, {4, 7, -13, 11}, {13, -14, -15}, {3, -16, 14}, 
       {6, -17, 16}, {5, 15, 17}}, g2[405] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -5}, {6, -12, -13}, {3, 13, -14}, {5, 14, -15}, 
       {12, -16, 15}, {4, 7, 16, 11}}, g2[406] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -5}, {6, -12, -13}, {3, 13, -14}, {5, 14, -15}, 
       {12, 17, 7, 15}, {4, -17, 11}}, g2[407] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -5}, {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, 
       {3, -16, 14}, {5, 6, 15, 16}}, g2[408] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -5}, {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, 
       {3, 5, -17, 14}, {6, 15, 17}}, g2[409] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -5}, {7, -12, 11}, {4, 12, -13}, {13, 3, -16, -15}, 
       {5, -17, 16}, {6, 15, 17}}, g2[410] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -5}, {7, -12, 11}, {4, 12, -13}, {13, -14, 17, 6}, 
       {3, -16, 14}, {5, -17, 16}}, g2[411] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -10, 6, 15, 16}, {10, -11, -6}, {7, -12, 11}, {4, 12, -13}, 
       {13, -14, -15}, {3, -16, 14}}, g2[412] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, -6, -17, 16}, {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, 
       {3, -16, 14}, {6, 15, 17}}, g2[413] = {{1, -8, -7}, {2, -9, 8}, 
       {9, -11, 15, 17, -5}, {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, 
       {3, -16, 14}, {5, -17, 16}}, g2[414] = {{1, -8, -7}, {2, -10, -5, 8}, 
       {5, -11, -12}, {12, -13, -14}, {13, -15, 6}, {4, -17, 7, 14}, 
       {10, 17, -6}, {3, 15, 11}}, g2[415] = {{1, -8, -7}, {2, -10, -5, 8}, 
       {5, -11, -12}, {12, -13, -14}, {13, 11, 3, 6}, {4, -16, 14}, 
       {7, 16, -17}, {10, 17, -6}}, g2[416] = {{1, -8, -7}, {2, -10, -5, 8}, 
       {5, -11, -12}, {12, -15, 6, -14}, {4, -16, 14}, {7, 16, -17}, 
       {10, 17, -6}, {3, 15, 11}}, g2[417] = {{1, -8, -7}, {2, -10, -5, 8}, 
       {10, -11, -6}, {6, -12, -13}, {3, 13, -14}, {5, 14, -15}, 
       {12, 17, 7, 15}, {4, -17, 11}}, g2[418] = 
      {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {6, -12, -13}, 
       {3, 13, -14}, {5, 14, 12, -16}, {4, -17, 11}, {7, 16, 17}}, 
     g2[419] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {6, -12, -13}, 
       {3, 13, -15, 5}, {12, -16, 15}, {4, -17, 11}, {7, 16, 17}}, 
     g2[420] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {7, -12, 11}, 
       {4, 12, -13}, {13, -14, -15}, {3, -16, 14}, {5, 6, 15, 16}}, 
     g2[421] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {7, -12, 11}, 
       {4, 12, -13}, {13, -14, -15}, {3, 5, -17, 14}, {6, 15, 17}}, 
     g2[422] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {7, -12, 11}, 
       {4, 12, -13}, {13, 3, -16, -15}, {5, -17, 16}, {6, 15, 17}}, 
     g2[423] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {7, -12, 11}, 
       {4, 12, -14, -15}, {3, -16, 14}, {5, -17, 16}, {6, 15, 17}}, 
     g2[424] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, 
       {6, -12, -14, 3}, {5, 14, -15}, {12, -16, 15}, {4, -17, 11}, 
       {7, 16, 17}}, g2[425] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, 
       {6, -16, 15, -13}, {3, 13, -14}, {5, 14, -15}, {4, -17, 11}, 
       {7, 16, 17}}, g2[426] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, 
       {7, -13, 4, 11}, {13, -14, -15}, {3, -16, 14}, {5, -17, 16}, 
       {6, 15, 17}}, g2[427] = {{1, -8, -7}, {2, -10, -5, 8}, 
       {5, -11, -13, -14}, {13, -15, 6}, {4, -16, 14}, {7, 16, -17}, 
       {10, 17, -6}, {3, 15, 11}}, g2[428] = {{1, -8, -7}, {2, -10, -5, 8}, 
       {10, -11, 15, 17}, {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, 
       {3, -16, 14}, {5, -17, 16}}, g2[429] = {{1, -8, -7}, {2, -10, -6, 8}, 
       {10, -11, -5}, {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, 
       {3, -16, 14}, {6, 5, 15, 16}}, g2[430] = 
      {{1, -8, -7}, {2, -10, -6, 8}, {10, -11, -5}, {4, -12, 11}, 
       {7, -13, 12}, {13, 3, -16, -15}, {6, -17, 16}, {5, 15, 17}}, 
     g2[431] = {{1, -8, -7}, {2, -10, -6, 8}, {10, -11, -5}, {4, -12, 11}, 
       {7, -14, -15, 12}, {6, -16, 14}, {5, -17, 16}, {3, 15, 17}}, 
     g2[432] = {{1, -8, -7}, {2, -10, -6, 8}, {10, 4, -12, -5}, 
       {7, -13, 12}, {13, -14, -15}, {3, -16, 14}, {6, -17, 16}, 
       {5, 15, 17}}, g2[433] = {{1, -8, -7}, {2, -10, -6, 8}, 
       {10, 4, -12, -5}, {7, -13, 12}, {13, -14, -15}, {6, -16, 14}, 
       {5, -17, 16}, {3, 15, 17}}, g2[434] = {{1, -8, -7}, {2, -10, -6, 8}, 
       {10, -11, 15, 17}, {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, 
       {3, -16, 14}, {6, -17, 16}}, g2[435] = {{1, -8, -7}, {2, -10, -6, 8}, 
       {10, -11, -17, 16}, {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, 
       {6, -16, 14}, {3, 15, 17}}, g2[436] = {{1, -8, -7}, 
       {2, -10, -16, 14, 8}, {10, -11, -5}, {4, -12, 11}, {7, -13, 12}, 
       {13, -14, -15}, {5, -17, 16}, {3, 15, 17}}, 
     g2[437] = {{1, -8, -7}, {2, -10, -17, 16, 8}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, {3, -16, 14}, 
       {6, 15, 17}}, g2[438] = {{1, -8, -7}, {2, 17, -6, -5, 8}, 
       {5, -11, -12}, {12, -13, -14}, {13, -15, 6}, {4, -16, 14}, 
       {7, 16, -17}, {3, 15, 11}}, g2[439] = {{1, -8, -9}, {2, -7, 8}, 
       {7, -10, -11}, {4, 11, -12}, {12, -13, -14}, {3, -15, 13}, 
       {14, -16, 17, 9}, {15, 10, -17, 16}}, 
     g2[440] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 16}, 
       {5, 15, 6}, {-15, 4, -12, 7}, {-17, 11, 12}, {-16, 3, -7, -11}}, 
     g2[441] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 16}, 
       {5, 15, 6}, {-15, 4, -12, -14, 3}, {-17, 11, 12}, {-16, 14, -11}}, 
     g2[442] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 16}, 
       {5, 15, 6}, {-15, 8, -11, -16, 3}, {4, -12, -8}, {-17, 11, 12}}, 
     g2[443] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 16}, 
       {5, 8, 7, 6}, {4, -12, -8}, {-17, 11, 12}, {-16, 3, -7, -11}}, 
     g2[444] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 16}, 
       {5, 8, 7, 6}, {4, -17, 11, -8}, {-16, 14, -11}, {3, -7, -14}}, 
     g2[445] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 14, -11}, 
       {5, 15, 6}, {-15, 4, -12, 7}, {-17, 11, 12}, {3, -7, -14}}, 
     g2[446] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, {13, -6, 14, -11}, 
       {5, 8, 7, 6}, {4, -12, -8}, {-17, 11, 12}, {3, -7, -14}}, 
     g2[447] = {{1, -9, -5}, {9, 10, 17}, {2, -6, 16, -10}, {5, 15, 6}, 
       {-15, 8, 7}, {4, -12, -8}, {-17, 11, 12}, {-16, 3, -7, -11}}, 
     g2[448] = {{1, -9, -5}, {9, 10, 17}, {2, -6, 16, -10}, {5, 15, 6}, 
       {-15, 8, 7}, {4, -17, 11, -8}, {-16, 14, -11}, {3, -7, -14}}, 
     g2[449] = {{1, -9, -5}, {9, 10, 17}, {2, -6, 16, -10}, {5, 15, 6}, 
       {-15, 8, -14, 3}, {4, -12, -8}, {-17, 11, 12}, {-16, 14, -11}}, 
     g2[450] = {{1, -9, -5}, {9, 10, 17}, {2, -6, 16, -10}, {5, 8, 7, 6}, 
       {4, -12, -8}, {-17, 11, 12}, {-16, 14, -11}, {3, -7, -14}}, 
     g2[451] = {{1, -9, -5}, {9, 2, -13, 17}, {13, -6, 16}, {5, 15, 6}, 
       {-15, 8, 7}, {4, -17, 11, -8}, {-16, 14, -11}, {3, -7, -14}}, 
     g2[452] = {{1, -9, -5}, {9, 10, 11, -8, 4}, {2, -13, -10}, 
       {13, -6, 16}, {5, 15, 6}, {-15, 8, 7}, {-16, 14, -11}, {3, -7, -14}}, 
     g2[453] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, -11, 8}, {17, 12, 11}, {7, -12, 10}, {4, -10, -8, -6, 3}}, 
     g2[454] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, -11, 8}, {17, 12, 11}, {7, -12, -16, 4}, {-8, -6, 3, 16}}, 
     g2[455] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, -11, 8}, {17, -16, 4, 7, 11}, {-8, 14, 16}, {3, -14, -6}}, 
     g2[456] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, -11, 14, 16}, {17, 12, 11}, {7, -12, -16, 4}, {3, -14, -6}}, 
     g2[457] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, -11, 14, 16}, {17, 10, 7, 11}, {4, -10, -16}, {3, -14, -6}}, 
     g2[458] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, 17, 12, 8}, {7, -12, 10}, {4, -10, -8, 14}, {3, -14, -6}}, 
     g2[459] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, 17, 10, 7, 8}, {4, -10, -16}, {-8, 14, 16}, {3, -14, -6}}, 
     g2[460] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 6, -17}, 
       {9, 17, 12, 14, 16}, {7, -12, 10}, {4, -10, -16}, {3, -14, -6}}, 
     g2[461] = {{1, -9, -15}, {15, -7, 13}, {2, -5, -13}, {5, 3, -14, -17}, 
       {9, -11, 8}, {17, 12, 11}, {7, -12, -16, 4}, {-8, 14, 16}}, 
     g2[462] = {{1, -9, -15}, {15, -7, 13}, {2, 6, -17, -13}, {9, -11, 8}, 
       {17, 12, 11}, {7, -12, 10}, {4, -10, -8, 14}, {3, -14, -6}}, 
     g2[463] = {{1, -9, -15}, {15, -7, 13}, {2, 6, -17, -13}, {9, -11, 8}, 
       {17, 12, 11}, {7, -12, -16, 4}, {-8, 14, 16}, {3, -14, -6}}, 
     g2[464] = {{1, -9, -15}, {15, -7, 13}, {2, 3, -14, -17, -13}, 
       {9, -11, 8}, {17, 12, 11}, {7, -12, 10}, {4, -10, -16}, {-8, 14, 16}}, 
     g2[465] = {{1, -10, -7}, {2, -5, 10}, {5, -11, -6}, {6, -12, -13}, 
       {13, 12, 9, 3, 8}, {7, -8, -15}, {4, -17, -9}, {11, 15, 17}}, 
     g2[466] = {{1, -10, -7}, {2, -5, 10}, {5, -11, -6}, {11, -12, -13}, 
       {7, -8, 12}, {8, 3, -16, -15}, {6, 9, 15, 16}, {4, 13, -9}}, 
     g2[467] = {{1, -10, -7}, {2, -5, 10}, {5, -11, -6}, {11, -12, -13}, 
       {7, -8, 12}, {8, -14, 16, 6, 9}, {3, -16, 14}, {4, 13, -9}}, 
     g2[468] = {{1, -10, -7}, {2, -5, 10}, {5, -11, -6}, {6, -12, -14, 8}, 
       {7, -8, -15}, {3, 14, 12, 9}, {4, -17, -9}, {11, 15, 17}}, 
     g2[469] = {{1, -10, -7}, {2, -5, 10}, {5, -11, -6}, 
       {6, -12, -16, 3, 8}, {7, -8, -15}, {12, 9, 16}, {4, -17, -9}, 
       {11, 15, 17}}, g2[470] = {{1, -10, -7}, {2, -11, -6, 10}, 
       {6, -12, -13}, {13, -14, 8}, {7, -8, -15}, {3, 14, 12, 9}, 
       {4, -17, -9}, {11, 15, 17}}, g2[471] = {{1, -10, -7}, 
       {2, -11, -6, 10}, {6, -12, -13}, {13, -16, 3, 8}, {7, -8, -15}, 
       {12, 9, 16}, {4, -17, -9}, {11, 15, 17}}, 
     g2[472] = {{1, -10, -7}, {2, -11, -6, 10}, {11, -12, -13}, {7, -8, 12}, 
       {8, -14, -15}, {3, -16, 14}, {6, 9, 15, 16}, {4, 13, -9}}, 
     g2[473] = {{1, -10, -7}, {2, -11, -6, 10}, {11, -12, -13}, {7, -8, 12}, 
       {8, -14, -15}, {3, 6, -17, 14}, {15, 17, 9}, {4, 13, -9}}, 
     g2[474] = {{1, -10, -7}, {2, -11, -6, 10}, {11, -12, -13}, {7, -8, 12}, 
       {8, -14, 17, 9}, {3, -16, 14}, {6, -17, 16}, {4, 13, -9}}, 
     g2[475] = {{1, -10, -7}, {2, -11, -6, 10}, {6, -12, -14, 8}, 
       {7, -8, -15}, {3, 14, -16}, {12, 9, 16}, {4, -17, -9}, {11, 15, 17}}, 
     g2[476] = {{1, -10, -7}, {2, -11, -12, -13, 10}, {13, -14, 8}, 
       {7, -8, -15}, {3, 14, -16}, {12, 9, 16}, {4, -17, -9}, {11, 15, 17}}, 
     g2[477] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, -14}, 
       {3, -15, 13}, {15, 8, 9, 14}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g2[478] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, -14}, 
       {3, 8, -16, 13}, {4, -7, -8}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g2[479] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, -14}, 
       {3, 4, -7, -16, 13}, {11, -17, 7}, {12, -9, 17}, {14, 16, 9}}, 
     g2[480] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, -14}, 
       {3, 8, 9, 14, 13}, {4, -7, -8}, {11, -17, 7}, {12, -9, 17}}, 
     g2[481] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, 3, -15, -14}, 
       {15, 8, -16}, {4, -7, -8}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g2[482] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, 16, 9}, 
       {3, -15, 13}, {15, 8, -16}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g2[483] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, 16, 9}, 
       {3, 8, -16, 13}, {4, -7, -8}, {11, -17, 7}, {12, -9, 17}}, 
     g2[484] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, 
       {6, 3, 8, -16, -14}, {4, -7, -8}, {11, -17, 7}, {12, -9, 17}, 
       {14, 16, 9}}, g2[485] = {{1, -10, -11}, {10, 5, -12}, {2, -9, -5}, 
       {9, -13, -14}, {13, 8, -15}, {4, -7, -8}, {11, 12, -6, 7}, 
       {14, 15, 3, 6}}, g2[486] = {{1, -10, -11}, {10, 5, -12}, {2, -9, -5}, 
       {9, -13, -14}, {13, 4, -7, -15}, {11, -16, 7}, {12, -6, 16}, 
       {14, 15, 3, 6}}, g2[487] = {{1, -10, -11}, {10, 5, -12}, {2, -9, -5}, 
       {9, 8, -15, -14}, {4, -7, -8}, {11, -16, 7}, {12, -6, 16}, 
       {14, 15, 3, 6}}, g2[488] = {{1, -10, -11}, {10, 5, -12}, {2, -9, -5}, 
       {9, 8, -15, -14}, {4, -7, -8}, {11, 12, -6, 7}, {14, -17, 6}, 
       {3, 17, 15}}, g2[489] = {{1, -10, -11}, {10, 5, -12}, {2, -9, -5}, 
       {9, 8, -15, -17, 6}, {4, -7, -8}, {11, -16, 7}, {12, -6, 16}, 
       {3, 17, 15}}, g2[490] = {{1, -10, -11}, {10, 5, -12}, {3, -6, -5}, 
       {6, -13, -14}, {2, 9, -16, 13}, {11, -17, -9}, {12, 4, -8, 17}, 
       {14, 16, 8}}, g2[491] = {{1, -10, -11}, {10, 5, -12}, {3, -6, -5}, 
       {6, -13, -14}, {2, 9, 8, 14, 13}, {11, -17, -9}, {12, 7, 17}, 
       {4, -8, -7}}, g2[492] = {{1, -10, -11}, {10, 5, -12}, {3, -6, -5}, 
       {6, 2, -15, -14}, {15, 9, 8, 14}, {11, -17, -9}, {12, 7, 17}, 
       {4, -8, -7}}, g2[493] = {{1, -10, -11}, {10, 5, -12}, {3, -6, -5}, 
       {6, -13, 16, 8}, {2, -15, 13}, {15, 9, -16}, {11, -17, -9}, 
       {12, 4, -8, 17}}, g2[494] = {{1, -10, -11}, {10, 5, -12}, 
       {3, -6, -5}, {6, -13, 16, 8}, {2, 9, -16, 13}, {11, -17, -9}, 
       {12, 7, 17}, {4, -8, -7}}, g2[495] = {{1, -10, -11}, {10, 5, -12}, 
       {3, -6, -5}, {6, 2, 9, -16, -14}, {11, -17, -9}, {12, 7, 17}, 
       {4, -8, -7}, {14, 16, 8}}, g2[496] = {{1, -10, -11}, {10, 5, -12}, 
       {3, -6, -5}, {6, 2, -15, 16, 8}, {15, 9, -16}, {11, -17, -9}, 
       {12, 7, 17}, {4, -8, -7}}, g2[497] = {{1, -10, -11}, {10, 5, -12}, 
       {3, -6, -5}, {6, -13, 15, 9, 8}, {2, -15, 13}, {11, -17, -9}, 
       {12, 7, 17}, {4, -8, -7}}, g2[498] = {{1, -10, -11}, {10, 5, -12}, 
       {3, -13, -14, -5}, {2, 9, -16, 13}, {11, -17, -9}, {12, 7, 17}, 
       {4, -8, -7}, {14, 16, 8}}, g2[499] = {{1, -10, -11}, {10, 5, -12}, 
       {3, 2, -15, -14, -5}, {15, 9, -16}, {11, -17, -9}, {12, 7, 17}, 
       {4, -8, -7}, {14, 16, 8}}, g2[500] = {{1, -10, -11}, {10, -12, -6}, 
       {2, -7, 12}, {7, 8, -9}, {3, -13, -8}, {-14, -15, 5}, 
       {4, 6, 9, 15, 14}, {11, -5, 13}}, g2[501] = 
      {{1, -10, -11}, {10, -12, -6}, {2, -7, 12}, {7, 8, -9}, {3, -13, -8}, 
       {4, -16, -15, 5}, {6, 9, 15, 16}, {11, -5, 13}}, 
     g2[502] = {{1, -10, -11}, {10, -12, -6}, {2, -7, 12}, {7, 8, -9}, 
       {3, -13, -8}, {-14, 16, 6, 9, 5}, {4, -16, 14}, {11, -5, 13}}, 
     g2[503] = {{1, -10, -11}, {10, 5, 7, 17}, {3, -6, -5}, {6, -13, -14}, 
       {2, 9, -16, 13}, {11, -17, -9}, {4, -8, -7}, {14, 16, 8}}, 
     g2[504] = {{1, -10, -11}, {10, 5, 7, 17}, {3, -6, -5}, 
       {6, 2, -15, -14}, {15, 9, -16}, {11, -17, -9}, {4, -8, -7}, 
       {14, 16, 8}}, g2[505] = {{1, -10, -11}, {10, 5, 7, 17}, {3, -6, -5}, 
       {6, -13, 16, 8}, {2, -15, 13}, {15, 9, -16}, {11, -17, -9}, 
       {4, -8, -7}}, g2[506] = {{1, -11, -6}, {11, 9, -12}, 
       {3, 4, -10, -8, -9}, {10, -14, -15}, {6, -16, 14}, {2, -7, 12}, 
       {8, 16, -17}, {15, 7, 17}}, g2[507] = {{1, -11, -6}, {11, 9, 2, -7}, 
       {3, -13, -8, -9}, {4, -10, 13}, {10, -14, -15}, {6, -16, 14}, 
       {8, 16, -17}, {15, 7, 17}}, g2[508] = {{1, -12, -13}, {2, -5, 12}, 
       {5, 8, -7, -6}, {13, -10, -8}, {10, 11, -15}, {3, -16, -11}, 
       {6, 7, 9, 16}, {4, 15, -9}}, g2[509] = {{1, -13, -9}, {13, 6, -11}, 
       {2, -8, -6}, {8, -10, 12}, {9, -5, 10}, {5, -14, -15}, 
       {11, 7, 4, 15, 14}, {3, -12, -7}}, 
     g2[510] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, {8, -10, 12}, 
       {9, -5, 10}, {5, 11, -16, -15}, {16, 7, 4, 15}, {3, -12, -7}}, 
     g2[511] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, {8, -10, 12}, 
       {9, -5, 10}, {5, -14, 17, 4}, {11, 7, -17, 14}, {3, -12, -7}}, 
     g2[512] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, {8, -10, 12}, 
       {9, -5, 10}, {5, 11, 7, -17, -15}, {3, -12, -7}, {4, 15, 17}}, 
     g2[513] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, {8, -10, 12}, 
       {9, -5, 10}, {5, 11, -16, 17, 4}, {16, 7, -17}, {3, -12, -7}}, 
     g2[514] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, {8, -10, 12}, 
       {9, -5, 10}, {5, -14, 16, 7, 4}, {11, -16, 14}, {3, -12, -7}}, 
     g2[515] = {{1, -13, -9}, {13, 6, -11}, {2, -8, -6}, {8, -10, 12}, 
       {9, -14, -15, 10}, {11, 7, -17, 14}, {3, -12, -7}, {4, 15, 17}}, 
     g2[516] = {{1, -16, -12}, {16, 8, -9}, {2, -13, -8}, {13, 11, -6}, 
       {12, 15, 14, 6, -11}, {4, -17, -15}, {9, 7, 17}, {3, -14, -7}}, 
     g2[517] = {{1, -16, -12}, {16, 8, -9}, {2, -13, -8}, {13, 11, 10, 14}, 
       {12, 15, -10, -11}, {4, -17, -15}, {9, 7, 17}, {3, -14, -7}}, 
     g2[518] = {{1, -16, -12}, {16, 8, -9}, {2, -13, -8}, {13, 12, -5, -6}, 
       {5, 15, 14, 6}, {4, -17, -15}, {9, 7, 17}, {3, -14, -7}}, 
     g2[519] = {{1, -16, -12}, {16, 8, 7, 17}, {2, -13, -8}, {13, 11, -6}, 
       {12, -5, -11}, {5, 15, 14, 6}, {4, -17, -15}, {3, -14, -7}}, 
     g2[520] = {{1, 16, -11}, {-16, 5, -7}, {2, -6, -5}, {6, -17, -8}, 
       {8, 13, -9, 4}, {7, 9, 14}, {3, 15, -14, 17}, {11, -13, -15}}, 
     g2[521] = {{1, 16, -11}, {-16, 5, -7}, {2, -17, -8, -5}, {8, 13, 10}, 
       {4, -10, -9}, {7, 9, 14}, {3, 15, -14, 17}, {11, -13, -15}}, 
     g2[522] = {{4, -10, -13}, {10, 8, -6}, {-8, 9, 12}, {3, -7, -9}, 
       {-14, 17, 1, 5}, {6, 11, -17, 14}, {2, -12, -11}, {13, -5, 7}}, 
     g2[523] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, {12, 8, 3, 17}, 
       {4, -7, -8}, {11, -15, 7}, {15, 10, 2, -6}, {13, -17, 6}}, 
     g2[524] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, 
       {12, 4, -7, 3, 17}, {11, -15, 7}, {15, -16, -6}, {2, 16, 10}, 
       {13, -17, 6}}, g2[525] = {{5, -10, -11}, {1, -9, -5}, 
       {9, -12, -17, 6}, {12, 8, 3, 17}, {4, -7, -8}, {11, -15, 7}, 
       {15, -16, -6}, {2, 16, 10}}, g2[526] = {{-7, 6, 10}, {7, 11, -14}, 
       {-11, 8, -15}, {4, -16, -8}, {-10, -12, 16}, {2, -5, -6, 1}, 
       {3, 9, 14}, {12, -9, 15, 5}}, g2[527] = {{-7, 6, 10}, {7, 11, -14}, 
       {-11, 8, -15}, {4, -16, -8}, {-10, -12, 16}, {2, -5, -6, 1}, 
       {3, -17, 12, 14}, {15, 5, 17}}, g2[528] = {{-7, 6, 10}, {7, 11, -14}, 
       {-11, 8, -15}, {4, -16, -8}, {-10, -9, -17, 16}, {2, -5, -6, 1}, 
       {3, 9, 14}, {15, 5, 17}}, g2[529] = {{7, -12, -8}, {4, -9, -7}, 
       {9, 6, -10}, {1, 2, -5, -6}, {5, -13, -14}, {8, -15, 13}, 
       {3, -16, 12}, {10, 15, 14, 16}}, g2[530] = 
      {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, {5, -13, -14}, 
       {8, -15, 13}, {3, 17, 14, 12}, {10, 15, -17}}, 
     g2[531] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, -17, 10, 13}, {3, -16, 12}, {14, 16, 17}}, 
     g2[532] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, 8, -15, -14}, {3, -16, 12}, {10, 15, -17}, {14, 16, 17}}, 
     g2[533] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, -13, 16, 17}, {8, -15, 13}, {3, -16, 12}, {10, 15, -17}}, 
     g2[534] = {{7, -12, -8}, {4, -9, -7}, {9, 6, 15, -17}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, -15, 13}, {3, -16, 12}, {14, 16, 17}}, 
     g2[535] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, -15, 13}, {3, -16, 12}, {10, 15, -17}, 
       {14, 16, 17}}, g2[536] = {{10, -5, 8}, {-10, 9, -6}, {3, -11, -9}, 
       {11, 4, -8, -7, 2}, {5, -14, -15}, {1, -16, 14}, {6, -17, 16}, 
       {15, 17, 7}}, g2[537] = {{10, -5, 8}, {-10, 9, -6}, 
       {3, 4, -8, -13, -9}, {5, -14, -15}, {1, -16, 14}, {6, -17, 16}, 
       {15, 17, 7}, {2, 13, -7}}, g2[538] = {{1, 2, -5, -7}, {5, -8, -9}, 
       {4, -10, 8}, {10, -11, -12}, {11, -13, -14}, {7, -15, 13}, 
       {3, -16, 15}, {12, 16, 9, 14}}, g2[539] = {{1, 2, -5, -7}, 
       {5, -8, -9}, {4, -10, 8}, {10, -11, -12}, {11, -13, -14}, 
       {7, 3, -16, 13}, {12, 16, -17}, {9, 14, 17}}, 
     g2[540] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, {10, -11, -12}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, -17}, {9, 14, 17}}, 
     g2[541] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, {10, -11, -12}, 
       {11, -13, 17, 9}, {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g2[542] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, -13, -14}, {7, -15, 13}, {3, -16, 15}, 
       {9, 14, 17}}, g2[543] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, 
       {13, -14, 8}, {7, -8, -15}, {3, 14, -16}, {12, 9, 16}, 
       {4, 11, 15, -9}}, g2[544] = {{1, 2, -5, -7}, {5, -11, -6}, 
       {6, -12, -13}, {13, -14, 8}, {7, -8, -15}, {3, 14, 12, 9}, 
       {4, -17, -9}, {11, 15, 17}}, g2[545] = {{1, 2, -5, -7}, {5, -11, -6}, 
       {6, -12, -13}, {13, -14, 8}, {7, -8, 17, 11}, {3, 14, -16}, 
       {12, 9, 16}, {4, -17, -9}}, g2[546] = {{1, 2, -5, -7}, {5, -11, -6}, 
       {6, -12, -13}, {13, -16, 3, 8}, {7, -8, -15}, {12, 9, 16}, 
       {4, -17, -9}, {11, 15, 17}}, g2[547] = {{1, 2, -5, -7}, {5, -11, -6}, 
       {11, -12, -13}, {7, -8, 12}, {8, -14, -15}, {3, -16, 14}, 
       {6, -17, 16}, {15, 17, 4, 13}}, g2[548] = {{1, 2, -5, -7}, 
       {5, -11, -6}, {11, -12, -13}, {7, -8, 12}, {8, -14, -15}, 
       {3, -16, 14}, {6, 9, 15, 16}, {4, 13, -9}}, 
     g2[549] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -14, 8}, 
       {7, -8, -15}, {3, 14, -16}, {12, 9, 16}, {4, -17, -9}, {11, 15, 17}}, 
     g2[550] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -13}, 
       {8, -14, -15}, {3, -16, 14}, {6, -17, 16}, {15, 17, 9}, {4, 13, -9}}, 
     g2[551] = {{1, 2, -5, -7}, {5, -11, -6}, {11, -12, -9, 4}, {7, -8, 12}, 
       {8, -14, -15}, {3, -16, 14}, {6, -17, 16}, {15, 17, 9}}, 
     g2[552] = {{1, 2, -5, -7}, {5, -11, -12, -13}, {13, -14, 8}, 
       {7, -8, -15}, {3, 14, -16}, {12, 9, 16}, {4, -17, -9}, {11, 15, 17}}, 
     g2[553] = {{1, 2, -5, -7}, {5, 15, 17, -6}, {6, -12, -13}, 
       {13, -14, 8}, {7, -8, -15}, {3, 14, -16}, {12, 9, 16}, {4, -17, -9}}, 
     g2[554] = {{1, 2, -5, 8}, {5, -6, -9}, {6, -10, -11}, {11, -12, -13}, 
       {13, -14, -15}, {3, 15, 9}, {4, -16, 10}, {14, 16, -8, 12}}, 
     g2[555] = {{1, 2, -5, 8}, {5, -6, -9}, {6, -10, -11}, {11, -12, -13}, 
       {13, 16, -17, -15}, {3, 15, 9}, {4, -16, 10}, {-8, 12, 17}}, 
     g2[556] = {{1, 2, -5, 8}, {5, -6, -9}, {6, -10, -11}, 
       {11, -12, -14, -15}, {3, 15, 9}, {4, -16, 10}, {14, 16, -17}, 
       {-8, 12, 17}}, g2[557] = {{1, 2, -5, 8}, {5, -6, -9}, {6, -10, -11}, 
       {11, 17, -8, -13}, {13, -14, -15}, {3, 15, 9}, {4, -16, 10}, 
       {14, 16, -17}}, g2[558] = {{1, 2, -5, 8}, {5, -6, -9}, 
       {6, 4, -16, -11}, {11, -12, -13}, {13, -14, -15}, {3, 15, 9}, 
       {14, 16, -17}, {-8, 12, 17}}, g2[559] = {{1, 2, -5, 8}, {5, -6, -9}, 
       {6, -10, -12, -13}, {13, -14, -15}, {3, 15, 9}, {4, -16, 10}, 
       {14, 16, -17}, {-8, 12, 17}}, g2[560] = {{1, 2, -5, 8}, 
       {5, -10, -11, -9}, {11, -12, -13}, {13, -14, -15}, {3, 15, 9}, 
       {4, -16, 10}, {14, 16, -17}, {-8, 12, 17}}, 
     g2[561] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, -7}, {13, -10, -8}, 
       {10, 11, -15}, {3, -16, -11}, {6, 7, 9, 16}, {4, 15, -9}}, 
     g2[562] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, -7}, {13, -10, -8}, 
       {10, 11, -15}, {3, 6, -17, -11}, {7, 9, 17}, {4, 15, -9}}, 
     g2[563] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, -7}, {13, -10, -8}, 
       {10, 3, -16, -15}, {6, -17, 16}, {7, 9, 17}, {4, 15, -9}}, 
     g2[564] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, 9, 17}, 
       {13, -10, -8}, {10, 11, -15}, {3, -16, -11}, {6, -17, 16}, 
       {4, 15, -9}}, g2[565] = {{1, 2, -5, -13}, {5, -14, -6}, 
       {14, 13, -10, -7}, {10, 11, -15}, {3, -16, -11}, {6, -17, 16}, 
       {7, 9, 17}, {4, 15, -9}}, g2[566] = {{1, 2, -5, -13}, {5, 8, -7, -6}, 
       {13, -10, -8}, {10, 11, -15}, {3, -16, -11}, {6, -17, 16}, {7, 9, 17}, 
       {4, 15, -9}}, g2[567] = {{1, 2, -5, -13}, {5, -14, -17, 16}, 
       {14, 8, -7}, {13, -10, -8}, {10, 11, -15}, {3, -16, -11}, {7, 9, 17}, 
       {4, 15, -9}}, g2[568] = {{1, 2, -7, -6}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -12}, {11, -13, -14}, {14, -15, -16}, {4, 15, 9}, 
       {12, 13, 6, 16}}, g2[569] = {{1, 2, -7, -6}, {7, -8, -9}, 
       {3, -10, 8}, {10, -11, -12}, {11, -13, -14}, {14, -15, 12, -17}, 
       {4, 15, 9}, {6, 17, 13}}, g2[570] = {{1, 2, -7, -6}, {7, -8, -9}, 
       {6, 9, -10}, {8, -11, -12}, {10, 12, -13}, {11, -14, -15}, 
       {13, 15, -16}, {3, 4, 16, 14}}, g2[571] = {{1, 2, -7, -6}, 
       {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, {12, -13, -14}, 
       {10, 14, -15}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g2[572] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g2[573] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {10, 12, 16, -17}, {11, -14, -15}, {3, 15, -16}, {4, 17, 14}}, 
     g2[574] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -13, 10}, 
       {11, -14, -15}, {3, 15, -16}, {13, 16, -17}, {4, 17, 14}}, 
     g2[575] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g2[576] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, {11, -12, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {8, -16, 12}, {10, 16, -17}}, 
     g2[577] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, -16}, {13, 16, -17}, 
       {4, 17, 14}}, g2[578] = {{1, 2, -7, -6}, {7, -8, -10, 6}, 
       {8, -11, -12}, {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, 
       {4, 16, -17}, {11, 15, 17}}, g2[579] = {{1, 2, -7, -9}, 
       {7, -10, -11}, {4, 11, -12}, {12, -13, -14}, {3, -15, 13}, 
       {14, -16, 6}, {15, 5, 16}, {10, 9, -6, -5}}, 
     g2[580] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, {12, -13, -14}, 
       {3, -15, 13}, {14, 15, 5, 6}, {10, -17, -5}, {9, -6, 17}}, 
     g2[581] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, {12, -13, -14}, 
       {3, 5, 16, 13}, {14, -16, 6}, {10, -17, -5}, {9, -6, 17}}, 
     g2[582] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, 
       {12, 3, -15, -14}, {14, -16, 6}, {15, 5, 16}, {10, -17, -5}, 
       {9, -6, 17}}, g2[583] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, 
       {12, -13, -16, 6}, {3, -15, 13}, {15, 5, 16}, {10, -17, -5}, 
       {9, -6, 17}}, g2[584] = {{1, 2, -7, -9}, {7, -10, -12, 4}, 
       {12, -13, -14}, {3, -15, 13}, {14, -16, 6}, {15, 5, 16}, 
       {10, -17, -5}, {9, -6, 17}}, g2[585] = {{1, 2, -8, -5}, {8, -9, -10}, 
       {9, -11, -12}, {5, -13, 11}, {13, -14, 6}, {10, -15, 14}, 
       {12, -16, 15}, {3, 4, -6, 16}}, g2[586] = {{1, 2, -8, -7}, 
       {8, -9, -10}, {7, 10, -5}, {5, -11, -12}, {11, -13, -14}, 
       {3, -15, 13}, {9, -16, 15}, {14, 16, 4, 12}}, 
     g2[587] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, -12}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g2[588] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}, {4, 12, 17}}, 
     g2[589] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, -12}, 
       {11, -13, 16, -17}, {3, -15, 13}, {9, -16, 15}, {4, 12, 17}}, 
     g2[590] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, -15}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g2[591] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, 17, 4}, {3, 13, -16}, {11, -17, 16}}, 
     g2[592] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {9, -11, -12}, 
       {12, -13, -15, 5}, {13, -16, -17}, {3, 16, 11}, {4, 15, 17}}, 
     g2[593] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, {14, 16, -17}, 
       {4, 12, 17}}, g2[594] = {{1, 2, -8, -7}, {8, -9, -5, 7}, 
       {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[595] = {{1, 2, -8, -7}, 
       {8, -9, -5, 7}, {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, 
       {13, -16, -17}, {3, 16, 11}, {4, 15, 17}}, 
     g2[596] = {{1, 2, -9, -7}, {9, -10, -5}, {5, -11, -12}, {12, -13, -14}, 
       {13, -15, 6}, {4, -17, 7, 14}, {10, 17, -6}, {3, 15, 11}}, 
     g2[597] = {{1, 2, -9, -7}, {9, -10, -5}, {5, -11, -12}, 
       {12, -15, 6, -14}, {4, -16, 14}, {7, 16, -17}, {10, 17, -6}, 
       {3, 15, 11}}, g2[598] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -13}, {3, 13, -14}, {5, 14, 12, -16}, {4, -17, 11}, 
       {7, 16, 17}}, g2[599] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -13}, {3, 13, -15, 5}, {12, -16, 15}, {4, -17, 11}, 
       {7, 16, 17}}, g2[600] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {7, -12, 11}, {4, 12, -13}, {13, -14, -15}, {3, 5, -17, 14}, 
       {6, 15, 17}}, g2[601] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {6, -12, -14, 3}, {5, 14, -15}, {12, -16, 15}, {4, -17, 11}, 
       {7, 16, 17}}, g2[602] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {6, -16, 15, -13}, {3, 13, -14}, {5, 14, -15}, {4, -17, 11}, 
       {7, 16, 17}}, g2[603] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {7, -13, 4, 11}, {13, -14, -15}, {3, -16, 14}, {5, -17, 16}, 
       {6, 15, 17}}, g2[604] = {{1, 2, -9, -7}, {9, -10, -5}, 
       {10, -11, -12, -13}, {3, 13, -14}, {5, 14, -15}, {12, -16, 15}, 
       {4, -17, 11}, {7, 16, 17}}, g2[605] = {{1, 2, -9, -7}, {9, -10, -6}, 
       {10, -11, -5}, {4, -12, 11}, {7, -13, 12}, {13, -14, -15}, 
       {3, -16, 14}, {6, 5, 15, 16}}, g2[606] = {{1, 2, -9, -7}, 
       {9, -10, -6}, {10, -11, -5}, {4, -12, 11}, {7, -13, 12}, 
       {13, 3, -16, -15}, {6, -17, 16}, {5, 15, 17}}, 
     g2[607] = {{1, 2, -9, -7}, {9, -10, -6}, {10, -11, -5}, {4, -12, 11}, 
       {7, -14, -15, 12}, {3, -16, 14}, {6, -17, 16}, {5, 15, 17}}, 
     g2[608] = {{1, 2, -9, -7}, {9, -11, -5, -6}, {4, -12, 11}, 
       {7, -13, 12}, {13, -14, -15}, {3, -16, 14}, {6, -17, 16}, 
       {5, 15, 17}}, g2[609] = {{1, 2, -9, -7}, {9, -11, -6, -5}, 
       {6, -12, -13}, {3, 13, -14}, {5, 14, -15}, {12, -16, 15}, 
       {4, -17, 11}, {7, 16, 17}}, g2[610] = {{1, 2, -9, -7}, 
       {9, 17, -6, -5}, {5, -11, -12}, {12, -13, -14}, {13, -15, 6}, 
       {4, -16, 14}, {7, 16, -17}, {3, 15, 11}}, 
     g2[611] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, {8, 13, -14}, 
       {14, -15, 6}, {12, 5, 15}, {11, -16, -5}, {3, 10, -6, 16}}, 
     g2[612] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, {8, 13, -14}, 
       {14, -15, 6}, {12, 5, 15}, {11, 3, -17, -5}, {10, -6, 17}}, 
     g2[613] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, {8, 13, -14}, 
       {14, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[614] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 5, 15}, {11, -16, -5}, {3, -17, 16}, 
       {10, -6, 17}}, g2[615] = {{1, 2, -9, -8}, {9, -10, -11}, 
       {8, -12, -13}, {13, -14, 6}, {10, -6, -15}, {4, 14, -16}, {12, 5, 16}, 
       {11, 3, 15, -5}}, g2[616] = {{1, 2, -9, -8}, {9, -10, -11}, 
       {10, 5, -12}, {8, -13, -5}, {13, -14, -6}, {4, 3, -16, 14}, 
       {11, -17, 16}, {12, 6, 17}}, g2[617] = {{1, 2, -9, -8}, 
       {9, -10, -11}, {4, -12, -14, 8}, {14, -15, 6}, {12, 5, 15}, 
       {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[618] = {{1, 2, -9, -8}, {-10, 6, -11}, {10, 5, -12}, {8, 12, -13}, 
       {3, 4, -16, -15}, {-5, -17, 16}, {11, 13, 15}, {9, -6, 17}}, 
     g2[619] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -13}, 
       {8, 13, -14}, {14, -15, 6}, {12, 5, 15}, {11, -16, -5}, {3, -17, 16}}, 
     g2[620] = {{1, 2, -9, -8}, {9, -10, -16, -5}, {4, -12, -13}, 
       {8, 13, -14}, {14, -15, 6}, {12, 5, 15}, {3, -17, 16}, {10, -6, 17}}, 
     g2[621] = {{1, 5, -12, -11}, {2, -6, -5}, {6, -13, -14}, 
       {3, 8, -16, 13}, {4, -7, -8}, {11, -17, 7}, {12, -9, 17}, 
       {14, 16, 9}}, g2[622] = {{1, 5, -12, -11}, {3, -6, -5}, 
       {6, 2, -15, -14}, {15, 9, -16}, {11, -17, -9}, {12, 7, 17}, 
       {4, -8, -7}, {14, 16, 8}}, g2[623] = {{1, -6, -8, -5}, {6, -9, 2, 8}, 
       {9, -11, -12}, {3, 12, -13}, {13, -14, -15}, {5, 15, -16}, 
       {11, -17, 14}, {4, 16, 17}}, g2[624] = {{1, -6, 10, -5}, 
       {2, -9, -10, 6}, {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, 
       {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g2[625] = {{1, -7, -8, -6}, {2, -10, 6, 8}, {7, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, {4, 16, -17}, 
       {11, 15, 17}}, g2[626] = {{1, -7, -9, 2}, {9, -10, -11}, 
       {11, -12, 5}, {12, -13, 6}, {4, 13, 10}, {-6, -14, -15}, 
       {3, 14, 7, -17}, {-5, 15, 17}}, g2[627] = {{1, -7, -9, 2}, 
       {9, -10, -11}, {11, -12, 5}, {12, -13, 6}, {4, 13, 10}, 
       {-6, -14, 17, -5}, {3, 14, -16}, {7, -17, 16}}, 
     g2[628] = {{1, -7, 13, -14}, {2, -9, 7}, {9, -10, -11}, {4, -12, -13}, 
       {14, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}, {10, -6, 17}}, 
     g2[629] = {{1, -8, -9, -7}, {2, -5, 7, 9}, {8, -11, -12}, 
       {12, -13, -14}, {5, 14, -15}, {4, 15, -16}, {13, -17, 16}, 
       {3, 17, 11}}, g2[630] = {{1, -8, 16, 17}, {2, -9, 8}, 
       {9, -11, -6, -5}, {6, -12, -13}, {3, 13, -14}, {5, 14, -15}, 
       {12, -16, 15}, {4, -17, 11}}, g2[631] = {{1, -10, -17, -9}, 
       {10, 5, -12}, {3, -6, -5}, {6, -13, -14}, {2, 9, -16, 13}, 
       {12, 7, 17}, {4, -8, -7}, {14, 16, 8}}, 
     g2[632] = {{1, 2, -7, 9, -10}, {7, -8, -9}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, -16}, {4, 16, -17}, 
       {11, 15, 17}}, g2[633] = {{1, 2, -8, 10, -5}, {8, -9, -10}, 
       {5, -11, -12}, {11, -13, -14}, {3, -15, 13}, {9, -16, 15}, 
       {14, 16, -17}, {4, 12, 17}}, g2[634] = {{1, 2, -8, 10, -5}, 
       {8, -9, -10}, {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, 
       {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g2[635] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, -15}, {13, -16, -17}, {3, 16, 11}, 
       {4, 15, 17}}, g2[636] = {{1, 2, -9, -10, -7}, {7, 10, -5}, 
       {9, -11, -12}, {12, -13, -14}, {5, 14, -15}, {3, 13, -16}, 
       {11, -17, 16}, {4, 15, 17}}, g2[637] = {{1, 2, -9, -12, -13}, 
       {9, -10, -11}, {13, -14, 6}, {10, -6, -15}, {4, 14, -16}, {12, 5, 16}, 
       {11, -17, -5}, {3, 15, 17}}, g2[638] = {{1, 2, -9, -13, 12}, 
       {9, -10, -6}, {10, -11, -5}, {4, -12, 11}, {13, -14, -15}, 
       {6, -16, 14}, {5, -17, 16}, {3, 15, 17}}, 
     g2[639] = {{1, 2, -10, -5, -7}, {10, -11, -6}, {6, -12, -13}, 
       {3, 13, -14}, {5, 14, -15}, {12, -16, 15}, {4, -17, 11}, {7, 16, 17}}};


 
Numers2 = {n2[1] = 0, n2[2] = 0, n2[3] = 0, n2[4] = 0, n2[5] = 0, 
     n2[6] = 0, n2[7] = 0, n2[8] = 0, n2[9] = 0, n2[10] = 0, 
     n2[11] = 0, n2[12] = 0, n2[13] = 0, n2[14] = 0, n2[15] = 0, 
     n2[16] = 0, n2[17] = 0, n2[18] = 0, n2[19] = 0, n2[20] = 0, 
     n2[21] = 0, n2[22] = 0, n2[23] = 0, n2[24] = 0, n2[25] = 0, 
     n2[26] = 0, n2[27] = 0, n2[28] = 0, n2[29] = 0, n2[30] = 0, 
     n2[31] = 0, n2[32] = 0, n2[33] = 0, n2[34] = 0, n2[35] = 0, 
     n2[36] = 0, n2[37] = 0, n2[38] = 0, n2[39] = 0, n2[40] = 0, 
     n2[41] = 0, n2[42] = 0, n2[43] = 0, n2[44] = 0, n2[45] = 0, 
     n2[46] = 0, n2[47] = 0, n2[48] = -2*t[1, 2]^4, n2[49] = 0, 
     n2[50] = 0, n2[51] = 0, n2[52] = 0, n2[53] = -2*t[1, 2]^4, 
     n2[54] = 0, n2[55] = 0, n2[56] = 0, n2[57] = 0, n2[58] = 0, 
     n2[59] = 0, n2[60] = 0, n2[61] = 0, n2[62] = 0, n2[63] = 0, 
     n2[64] = 0, n2[65] = 0, n2[66] = 0, n2[67] = 0, n2[68] = 0, 
     n2[69] = 0, n2[70] = 0, n2[71] = 0, n2[72] = 0, n2[73] = 0, 
     n2[74] = 0, n2[75] = 0, n2[76] = 0, n2[77] = 0, n2[78] = 0, 
     n2[79] = 0, n2[80] = 0, n2[81] = 0, n2[82] = 0, n2[83] = 0, 
     n2[84] = t[1, 2]^3*(t[1, 5] - 2*t[1, 7] - t[2, 5] - t[2, 7]), 
     n2[85] = 0, n2[86] = -t[1, 2]^4, n2[87] = 0, n2[88] = 0, 
     n2[89] = 0, n2[90] = -2*t[1, 2]^4, n2[91] = 0, n2[92] = 0, 
     n2[93] = 0, n2[94] = 0, n2[95] = 0, n2[96] = 0, n2[97] = 0, 
     n2[98] = 0, n2[99] = 0, n2[100] = -2*t[1, 2]^4, n2[101] = 0, 
     n2[102] = 0, n2[103] = 0, n2[104] = 0, n2[105] = 0, n2[106] = 0, 
     n2[107] = 0, n2[108] = 0, n2[109] = 0, n2[110] = 0, n2[111] = 0, 
     n2[112] = 0, n2[113] = 0, n2[114] = 0, n2[115] = 0, n2[116] = 0, 
     n2[117] = 0, n2[118] = -(t[1, 2]^2*(t[1, 2]^2 + t[1, 5]^2 + 
         t[2, 5]^2 + 2*t[1, 2]*t[3, 5] + 2*t[2, 5]*t[3, 5] + 2*t[3, 5]^2 + 
         2*t[1, 5]*(t[2, 5] + t[3, 5]))), n2[119] = 0, 
     n2[120] = -2*t[1, 2]^2*(t[1, 2] + t[3, 5])^2, n2[121] = 0, 
     n2[122] = 0, n2[123] = -(t[1, 2]^2*(t[1, 2]^2 + t[1, 5]^2 + 
         t[2, 5]^2 + 2*t[1, 2]*t[3, 5] + 2*t[2, 5]*t[3, 5] + 2*t[3, 5]^2 + 
         2*t[1, 5]*(t[2, 5] + t[3, 5]))), n2[124] = 0, n2[125] = 0, 
     n2[126] = 0, n2[127] = 0, n2[128] = 0, n2[129] = 0, n2[130] = 0, 
     n2[131] = 0, n2[132] = 0, n2[133] = 0, n2[134] = 0, n2[135] = 0, 
     n2[136] = 0, n2[137] = 0, n2[138] = 0, n2[139] = 0, n2[140] = 0, 
     n2[141] = 0, n2[142] = 0, n2[143] = 
      -(t[1, 2]^2*(t[1, 2] + t[1, 3] - t[3, 6])^2), 
     n2[144] = -2*t[1, 2]^2*(t[1, 2] + t[1, 3] - t[3, 6])^2, n2[145] = 0, 
     n2[146] = 0, n2[147] = 0, n2[148] = 0, n2[149] = 0, n2[150] = 0, 
     n2[151] = 0, n2[152] = 0, n2[153] = 0, n2[154] = 0, n2[155] = 0, 
     n2[156] = 0, n2[157] = 0, n2[158] = -2*t[1, 2]^4, n2[159] = 0, 
     n2[160] = 0, n2[161] = 0, n2[162] = 0, n2[163] = 0, n2[164] = 0, 
     n2[165] = 0, n2[166] = 0, n2[167] = 0, n2[168] = 0, n2[169] = 0, 
     n2[170] = 0, n2[171] = 0, n2[172] = 0, n2[173] = 0, n2[174] = 0, 
     n2[175] = 0, n2[176] = 0, n2[177] = -2*t[1, 2]^2*t[3, 8]^2, 
     n2[178] = -2*t[1, 2]^2*t[3, 8]^2, n2[179] = 0, n2[180] = 0, 
     n2[181] = 0, n2[182] = 0, n2[183] = 0, n2[184] = 0, n2[185] = 0, 
     n2[186] = 0, n2[187] = 0, n2[188] = 0, 
     n2[189] = -2*t[1, 2]^2*(-t[1, 2] + t[1, 11] + t[1, 13] + t[2, 11] + 
         t[2, 13])^2, n2[190] = 
      -(t[1, 3]^2*(-t[1, 2] + t[1, 11] + t[1, 13] + t[2, 11] + t[2, 13])^2), 
     n2[191] = 0, n2[192] = 0, n2[193] = 0, 
     n2[194] = -t[1, 2]^4 + 2*t[1, 2]^3*(-t[1, 3] + t[1, 5] + t[1, 11] + 
         t[2, 5] + t[2, 11]) + 2*t[1, 2]*t[1, 3]*(t[1, 3] - t[1, 5] - 
         t[1, 11] - t[2, 5] - t[2, 11])*(t[1, 11] + t[2, 11] - t[3, 5]) - 
       t[1, 3]^2*(t[1, 11] + t[2, 11] - t[3, 5])^2 - 
       t[1, 2]^2*(t[1, 3]^2 + 2*t[1, 5]^2 + t[1, 11]^2 + 2*t[1, 11]*t[2, 5] + 
         2*t[2, 5]^2 + 2*t[1, 11]*t[2, 11] + 2*t[2, 5]*t[2, 11] + 
         t[2, 11]^2 - 2*t[1, 3]*(t[1, 5] + 2*t[1, 11] + t[2, 5] + 
           2*t[2, 11] - t[3, 5]) + 2*t[2, 5]*t[3, 5] + t[3, 5]^2 + 
         2*t[1, 5]*(t[1, 11] + 2*t[2, 5] + t[2, 11] + t[3, 5])), 
     n2[195] = -2*t[1, 2]^2*(t[1, 5] + t[2, 5] + t[3, 5])^2, n2[196] = 0, 
     n2[197] = 0, n2[198] = 0, n2[199] = 0, n2[200] = 0, n2[201] = 0, 
     n2[202] = 2*t[1, 2]*(t[1, 3] - t[3, 6])*(t[1, 2]*t[3, 6] + 
        t[1, 3]*(-t[1, 11] + t[3, 8] - t[3, 11] + t[6, 11])), n2[203] = 0, 
     n2[204] = 0, n2[205] = 0, n2[206] = 0, n2[207] = 0, 
     n2[208] = -2*t[1, 2]^2*(t[1, 2] - t[1, 11] - t[1, 13] - t[2, 11] - 
        t[2, 13])*(t[3, 6] - t[3, 9] - t[6, 9]), 
     n2[209] = t[1, 2]^2*(-t[1, 6]^2 - t[1, 9]*t[2, 9] + t[2, 6]*t[2, 9] - 
        t[2, 9]^2 + 2*t[1, 9]*t[3, 6] - 2*t[2, 6]*t[3, 6] + 
        2*t[2, 9]*t[3, 6] - 2*t[3, 6]^2 + t[1, 2]*(t[1, 6] - t[2, 9] + 
          2*t[3, 6] - 2*t[3, 9]) - 2*t[1, 9]*t[3, 9] + 2*t[2, 6]*t[3, 9] - 
        2*t[2, 9]*t[3, 9] + 4*t[3, 6]*t[3, 9] - 2*t[3, 9]^2 + 
        t[1, 6]*(t[1, 9] - t[2, 6] + 2*(t[2, 9] - t[3, 6] + t[3, 9]))), 
     n2[210] = 0, n2[211] = -(t[1, 2]^2*(2*t[1, 2]^2 + 2*t[1, 3]^2 + 
         t[1, 6]^2 + t[1, 6]*t[1, 8] + t[1, 6]*t[2, 6] + 2*t[1, 6]*t[2, 8] + 
         t[1, 8]*t[2, 8] + t[2, 6]*t[2, 8] + t[2, 8]^2 + 2*t[1, 6]*t[3, 6] + 
         2*t[1, 8]*t[3, 6] + 2*t[2, 6]*t[3, 6] + 2*t[2, 8]*t[3, 6] + 
         2*t[3, 6]^2 + 2*t[1, 6]*t[3, 8] + 2*t[1, 8]*t[3, 8] + 
         2*t[2, 6]*t[3, 8] + 2*t[2, 8]*t[3, 8] + 4*t[3, 6]*t[3, 8] + 
         2*t[3, 8]^2 - 2*t[1, 3]*(t[1, 6] + t[1, 8] + t[2, 6] + t[2, 8] + 
           2*t[3, 6] + 2*t[3, 8]) + t[1, 2]*(4*t[1, 3] - 
           2*(t[1, 6] + t[1, 8] + t[2, 6] + t[2, 8] + 2*t[3, 6] + 
             2*t[3, 8])))), n2[212] = 0, 
     n2[213] = -(t[1, 2]^2*(t[1, 3] - t[3, 6])^2) - 
       t[1, 3]^2*(t[1, 11] - t[6, 11])^2, n2[214] = 0, n2[215] = 0, 
     n2[216] = 0, n2[217] = -((t[1, 2] + t[1, 3])^2*
        (-t[1, 2] + t[1, 11] + t[2, 11])^2), n2[218] = 0, n2[219] = 0, 
     n2[220] = -2*t[1, 2]^2*t[3, 5]^2, n2[221] = 0, n2[222] = 0, 
     n2[223] = 0, n2[224] = 0, n2[225] = 0, n2[226] = 0, n2[227] = 0, 
     n2[228] = 0, n2[229] = 0, n2[230] = -2*t[1, 2]^2*t[3, 5]^2, 
     n2[231] = 0, n2[232] = 0, n2[233] = 0, n2[234] = 0, n2[235] = 0, 
     n2[236] = 0, n2[237] = 0, n2[238] = 0, n2[239] = 0, 
     n2[240] = -(t[1, 2]^2*(2*t[1, 2]^2 + t[1, 2]*(-t[1, 6] + 4*t[1, 7] - 
           2*t[2, 6] + 2*t[2, 7] + 2*t[3, 6] + t[3, 7] - 4*t[6, 7]) + 
         (2*t[1, 7] + 2*t[2, 7] + 2*t[3, 6] + t[3, 7] - 2*t[6, 7])*
          (t[1, 7] - t[2, 6] - t[6, 7]) - t[1, 6]*(t[1, 7] + t[2, 7] + 
           t[3, 6] + t[3, 7] - t[6, 7]))), 
     n2[241] = -(t[1, 2]^2*(t[1, 2] + t[1, 14] + t[2, 14] + t[3, 6])*
        (-2*t[1, 3] + t[1, 6] + 2*(t[2, 14] + t[3, 6]))), n2[242] = 0, 
     n2[243] = -(t[1, 2]^2*(t[3, 6] - t[6, 7])^2), n2[244] = -2*t[1, 2]^4, 
     n2[245] = 0, n2[246] = -(t[1, 2]^2*(t[1, 2] + t[3, 5])^2), 
     n2[247] = 0, n2[248] = 0, n2[249] = 0, n2[250] = 0, n2[251] = 0, 
     n2[252] = 0, n2[253] = 0, n2[254] = 0, n2[255] = 0, n2[256] = 0, 
     n2[257] = 0, n2[258] = 0, n2[259] = 0, n2[260] = 0, 
     n2[261] = -2*t[1, 2]^2*(t[1, 2] - t[2, 5] - t[2, 9])*
       (t[1, 2] - t[1, 11] + t[1, 14] - t[2, 5] - t[2, 11] + t[2, 14]), 
     n2[262] = 2*t[1, 2]*(t[1, 2] + t[1, 3])*(t[1, 2] + t[1, 3] + t[1, 5])*
       (t[1, 2] + t[1, 3] + t[1, 5] - t[2, 6] - t[3, 6]), 
     n2[263] = -((t[1, 2] + t[1, 3])^2*(2*t[1, 2]^2 + 2*t[1, 3]^2 + 
         t[1, 5]^2 + t[1, 6]^2 + 2*t[1, 6]*t[2, 5] + t[2, 5]^2 - 
         2*t[1, 5]*t[2, 6] + 2*t[1, 6]*t[2, 6] + 2*t[2, 5]*t[2, 6] + 
         2*t[2, 6]^2 + 2*t[1, 6]*t[3, 5] + 2*t[2, 5]*t[3, 5] + 
         2*t[2, 6]*t[3, 5] + t[3, 5]^2 + 2*t[1, 3]*(t[1, 5] - t[1, 6] - 
           t[2, 5] - 2*t[2, 6] - t[3, 5] - 2*t[3, 6]) + 
         2*t[1, 2]*(2*t[1, 3] + t[1, 5] - t[1, 6] - t[2, 5] - 2*t[2, 6] - 
           t[3, 5] - 2*t[3, 6]) - 2*t[1, 5]*t[3, 6] + 2*t[1, 6]*t[3, 6] + 
         2*t[2, 5]*t[3, 6] + 4*t[2, 6]*t[3, 6] + 2*t[3, 5]*t[3, 6] + 
         2*t[3, 6]^2)), n2[264] = 0, n2[265] = 0, n2[266] = 0, 
     n2[267] = 0, n2[268] = 0, n2[269] = 0, 
     n2[270] = -(t[1, 3]^2*(t[1, 3]^2 + t[1, 5]^2 + 2*t[1, 5]*t[2, 5] + 
          2*t[2, 5]^2 + 2*t[2, 5]*t[2, 6] + t[2, 6]^2 + 2*t[2, 5]*t[3, 5] + 
          2*t[2, 6]*t[3, 5] + t[3, 5]^2 - 2*t[1, 3]*(t[2, 5] + t[2, 6] + 
            t[3, 5]))) - 2*t[1, 2]*t[1, 3]*(t[1, 3]^2 - 
         t[1, 3]*(t[2, 5] + t[2, 6] + t[3, 5] - t[3, 6]) + 
         (t[1, 5] - t[2, 6] - t[3, 5])*t[3, 6]) - 
       t[1, 2]^2*(t[1, 3]^2 + 2*t[1, 3]*t[3, 6] + 2*t[3, 6]^2), n2[271] = 0, 
     n2[272] = 0, n2[273] = 0, n2[274] = 
      -2*t[1, 3]^2*(t[1, 5] + t[2, 5])^2 - 2*t[1, 2]*t[1, 3]*
        (t[1, 5] + t[2, 5])*(t[1, 5] + t[2, 5] + t[3, 5] + 2*t[3, 6]) - 
       t[1, 2]^2*(t[1, 5]^2 + t[2, 5]^2 + t[3, 5]^2 + 2*t[3, 5]*t[3, 6] + 
         2*t[3, 6]^2 + 2*t[2, 5]*(t[3, 5] + t[3, 6]) + 
         2*t[1, 5]*(t[2, 5] + t[3, 5] + t[3, 6])), n2[275] = 0, 
     n2[276] = 0, n2[277] = 0, n2[278] = 0, n2[279] = 0, n2[280] = 0, 
     n2[281] = -(t[1, 3]^2*(t[1, 3]^2 + t[1, 5]^2 + 2*t[1, 5]*t[2, 5] + 
          2*t[2, 5]^2 + 2*t[2, 5]*t[2, 6] + t[2, 6]^2 + 2*t[2, 5]*t[3, 5] + 
          2*t[2, 6]*t[3, 5] + t[3, 5]^2 - 2*t[1, 3]*(t[2, 5] + t[2, 6] + 
            t[3, 5]))) - 2*t[1, 2]*t[1, 3]*(t[1, 3]^2 - 
         t[1, 3]*(t[2, 5] + t[2, 6] + t[3, 5] - t[3, 6]) + 
         (t[1, 5] - t[2, 6] - t[3, 5])*t[3, 6]) - 
       t[1, 2]^2*(t[1, 3]^2 + 2*t[1, 3]*t[3, 6] + 2*t[3, 6]^2), n2[282] = 0, 
     n2[283] = 0, n2[284] = 0, n2[285] = 
      -2*t[1, 3]^2*(t[1, 5] + t[2, 5])^2 - 2*t[1, 2]*t[1, 3]*
        (t[1, 5] + t[2, 5])*(t[1, 5] + t[2, 5] + t[3, 5] + 2*t[3, 6]) - 
       t[1, 2]^2*(t[1, 5]^2 + t[2, 5]^2 + t[3, 5]^2 + 2*t[3, 5]*t[3, 6] + 
         2*t[3, 6]^2 + 2*t[2, 5]*(t[3, 5] + t[3, 6]) + 
         2*t[1, 5]*(t[2, 5] + t[3, 5] + t[3, 6])), n2[286] = 0, 
     n2[287] = 0, n2[288] = 0, n2[289] = 0, n2[290] = 0, 
     n2[291] = -2*(t[1, 2]^2 + t[1, 3]*(t[1, 8] - t[2, 6]) + 
        t[1, 2]*(t[1, 8] - t[2, 6] + t[3, 6] + t[3, 8]))*
       (t[1, 2]^2 + t[1, 3]*(t[1, 8] - t[2, 6] - t[6, 13]) + 
        t[1, 2]*(t[1, 8] - t[2, 6] + t[3, 6] + t[3, 8] - t[6, 13])), 
     n2[292] = -(t[1, 2]^2*(t[1, 2] + t[3, 6] + t[3, 8])^2), 
     n2[293] = (-5*t[1, 2]^4 + 2*t[1, 2]^3*(t[1, 3] - 6*t[1, 8] + 
          4*t[2, 6] - 4*t[2, 13] - 6*t[3, 6] - 6*t[3, 8] + 4*t[6, 13]) - 
        4*t[1, 3]^2*(2*t[1, 8]^2 - 2*t[1, 8]*(t[2, 6] + t[6, 13]) + 
          (t[2, 6] + t[6, 13])^2) + 4*t[1, 2]*t[1, 3]*(t[1, 3]*t[1, 8] - 
          2*(2*t[1, 8]^2 + t[1, 8]*(-2*t[2, 6] + t[2, 13] + 2*(t[3, 6] + 
                t[3, 8] - t[6, 13])) + (t[2, 6] + t[6, 13])*
             (t[2, 6] - t[2, 13] - t[3, 6] - t[3, 8] + t[6, 13]))) - 
        t[1, 2]^2*(t[1, 3]^2 + 4*(2*t[1, 8]^2 + t[2, 6]^2 + t[2, 13]^2 + 
            2*t[2, 13]*t[3, 6] + 2*t[3, 6]^2 + 2*t[2, 13]*t[3, 8] + 
            4*t[3, 6]*t[3, 8] + 2*t[3, 8]^2 - 2*t[2, 6]*(t[2, 13] + t[3, 6] + 
              t[3, 8] - t[6, 13]) - 2*t[2, 13]*t[6, 13] - 
            2*t[3, 6]*t[6, 13] - 2*t[3, 8]*t[6, 13] + t[6, 13]^2 - 
            2*t[1, 8]*(t[2, 6] - t[2, 13] - 2*t[3, 6] - 2*t[3, 8] + 
              t[6, 13])) + t[1, 3]*(8*t[1, 8] - 4*(2*t[2, 6] + t[3, 6] + 
              t[3, 8] + 2*t[6, 13]))))/4, n2[294] = 0, 
     n2[295] = -2*(t[1, 2] + t[1, 3])^2*(-t[1, 2] - t[1, 3] + t[2, 5] + 
         t[2, 6] + t[3, 5] + t[3, 6])^2, n2[296] = 0, n2[297] = 0, 
     n2[298] = 0, n2[299] = 0, n2[300] = 0, n2[301] = 0, n2[302] = 0, 
     n2[303] = 0, n2[304] = 0, n2[305] = 0, n2[306] = 0, 
     n2[307] = -2*t[1, 2]^2*(t[1, 2] + t[3, 6] + t[3, 8])^2, n2[308] = 0, 
     n2[309] = -(t[1, 3]^2*(t[5, 5]^2 + 2*t[5, 5]*(t[5, 6] - t[5, 13]) + 
          2*(t[5, 6] - t[5, 13])^2)) - t[1, 2]^2*(t[5, 5]^2 + 
         t[5, 5]*(2*t[5, 6] - t[5, 13]) + 2*(t[5, 6]^2 - t[5, 6]*t[5, 13] + 
           t[5, 13]^2)) - t[1, 2]*t[1, 3]*(t[5, 5]^2 + 
         t[5, 5]*(2*t[5, 6] - 3*t[5, 13]) + 
         2*(t[5, 6]^2 - 3*t[5, 6]*t[5, 13] + 2*t[5, 13]^2)), n2[310] = 0, 
     n2[311] = 0, n2[312] = 0, n2[313] = 0, n2[314] = 0, n2[315] = 0, 
     n2[316] = 0, n2[317] = 0, n2[318] = 0, n2[319] = 0, n2[320] = 0, 
     n2[321] = 0, n2[322] = 0, n2[323] = 0, n2[324] = 0, n2[325] = 0, 
     n2[326] = 0, n2[327] = 0, n2[328] = 0, n2[329] = 0, n2[330] = 0, 
     n2[331] = 0, n2[332] = 0, n2[333] = 0, n2[334] = 0, n2[335] = 0, 
     n2[336] = 0, n2[337] = 0, n2[338] = 0, n2[339] = 0, n2[340] = 0, 
     n2[341] = 0, n2[342] = 0, n2[343] = 0, n2[344] = 0, n2[345] = 0, 
     n2[346] = 0, n2[347] = 0, n2[348] = 0, 
     n2[349] = -(t[1, 2]*(t[1, 2]^2 + 2*t[1, 3]*(t[1, 10] + t[2, 10]) + 
         t[1, 2]*(t[1, 3] + 2*(t[1, 10] - t[2, 7] + t[2, 10] - t[3, 7])))*
        (t[1, 2] + t[1, 3] - t[2, 7] - t[3, 7])), n2[350] = 0, 
     n2[351] = -2*t[1, 2]*(2*t[1, 2]^2 - t[1, 3]*(t[1, 10] - t[2, 7] + 
          t[2, 10]) + t[1, 2]*(2*t[1, 3] - t[1, 10] - t[2, 10] - t[3, 7]))*
       (t[1, 2] + t[1, 3] - t[2, 7] - t[3, 7]), n2[352] = 0, n2[353] = 0, 
     n2[354] = 2*t[1, 2]^2*(t[1, 2] + t[1, 3] - t[2, 6] - 2*t[2, 7] + 
        t[2, 10] - t[3, 6] - t[3, 7])*(t[2, 6] + t[3, 6] + t[6, 7]), 
     n2[355] = 0, n2[356] = 0, n2[357] = 0, n2[358] = 0, n2[359] = 0, 
     n2[360] = 0, n2[361] = 0, n2[362] = 0, n2[363] = 0, n2[364] = 0, 
     n2[365] = 0, n2[366] = 0, n2[367] = 0, n2[368] = 0, n2[369] = 0, 
     n2[370] = 0, n2[371] = 0, n2[372] = 0, n2[373] = 0, n2[374] = 0, 
     n2[375] = 0, n2[376] = 0, n2[377] = 0, n2[378] = 0, n2[379] = 0, 
     n2[380] = 0, n2[381] = 0, n2[382] = 0, n2[383] = 0, n2[384] = 0, 
     n2[385] = 0, n2[386] = 0, n2[387] = 0, n2[388] = 0, n2[389] = 0, 
     n2[390] = 0, n2[391] = 0, n2[392] = 0, n2[393] = 0, n2[394] = 0, 
     n2[395] = 0, n2[396] = 0, n2[397] = 0, n2[398] = 0, n2[399] = 0, 
     n2[400] = 0, n2[401] = 0, n2[402] = 0, n2[403] = 0, n2[404] = 0, 
     n2[405] = 0, n2[406] = 0, n2[407] = 0, n2[408] = 0, n2[409] = 0, 
     n2[410] = 0, n2[411] = 0, n2[412] = 0, n2[413] = 0, n2[414] = 0, 
     n2[415] = 0, n2[416] = 0, n2[417] = 0, n2[418] = 0, n2[419] = 0, 
     n2[420] = 0, n2[421] = 0, n2[422] = 0, 
     n2[423] = -2*t[1, 2]^2*t[2, 5]*(t[1, 2] - t[1, 5] - t[1, 6] - t[2, 5] - 
        t[2, 6] - t[3, 5] - t[3, 6]), n2[424] = 0, n2[425] = 0, 
     n2[426] = 0, n2[427] = 0, n2[428] = 0, n2[429] = 0, n2[430] = 0, 
     n2[431] = -2*t[1, 2]^2*(t[2, 5] + t[2, 6])*(t[3, 5] + t[3, 6] + 
        t[5, 6] - t[7, 14]), n2[432] = 0, 
     n2[433] = -2*t[1, 2]^2*(t[3, 5] + t[3, 6])^2, n2[434] = 0, 
     n2[435] = 0, n2[436] = -t[1, 2]^4 - 2*t[1, 2]^3*(2*t[1, 3] + t[1, 5] - 
         t[1, 10] + t[2, 5] - t[2, 10] + t[7, 14]) - 2*t[1, 2]*t[1, 3]*
        (2*t[1, 3]^2 + t[1, 5]^2 + t[1, 10]^2 - 3*t[1, 10]*t[2, 5] + 
         2*t[2, 5]^2 + t[1, 10]*t[2, 7] - t[2, 5]*t[2, 7] + 
         3*t[1, 10]*t[2, 10] - 4*t[2, 5]*t[2, 10] + t[2, 7]*t[2, 10] + 
         2*t[2, 10]^2 + t[1, 10]*t[3, 7] - t[2, 5]*t[3, 7] + 
         t[2, 10]*t[3, 7] - t[1, 5]*(2*t[1, 10] - 3*t[2, 5] + t[2, 7] + 
           3*t[2, 10] + t[3, 7] - 2*t[7, 14]) - 2*t[1, 10]*t[7, 14] + 
         2*t[2, 5]*t[7, 14] - 2*t[2, 10]*t[7, 14] + t[7, 14]^2 + 
         3*t[1, 3]*(t[1, 5] - t[1, 10] + t[2, 5] - t[2, 10] + t[7, 14])) - 
       t[1, 2]^2*(6*t[1, 3]^2 + t[1, 5]^2 + t[1, 10]^2 - 2*t[1, 10]*t[2, 5] + 
         2*t[2, 5]^2 - 2*t[2, 5]*t[2, 7] + t[2, 7]^2 + 2*t[1, 10]*t[2, 10] - 
         4*t[2, 5]*t[2, 10] + 2*t[2, 7]*t[2, 10] + 2*t[2, 10]^2 - 
         2*t[2, 5]*t[3, 7] + 2*t[2, 7]*t[3, 7] + 2*t[2, 10]*t[3, 7] + 
         t[3, 7]^2 - 2*t[1, 5]*(t[1, 10] - t[2, 5] + t[2, 10] - t[7, 14]) - 
         2*t[1, 10]*t[7, 14] + 2*t[2, 5]*t[7, 14] - 2*t[2, 10]*t[7, 14] + 
         t[7, 14]^2 + 6*t[1, 3]*(t[1, 5] - t[1, 10] + t[2, 5] - t[2, 10] + 
           t[7, 14])) - t[1, 3]^2*(t[1, 3]^2 + 2*t[1, 5]^2 + 2*t[1, 10]^2 - 
         4*t[1, 10]*t[2, 5] + 2*t[2, 5]^2 + 4*t[1, 10]*t[2, 10] - 
         4*t[2, 5]*t[2, 10] + 2*t[2, 10]^2 - 2*t[1, 10]*t[7, 14] + 
         2*t[2, 5]*t[7, 14] - 2*t[2, 10]*t[7, 14] + t[7, 14]^2 + 
         2*t[1, 3]*(t[1, 5] - t[1, 10] + t[2, 5] - t[2, 10] + t[7, 14]) + 
         t[1, 5]*(-4*t[1, 10] + 4*t[2, 5] - 4*t[2, 10] + 2*t[7, 14])), 
     n2[437] = -2*t[1, 2]*t[1, 3]*(t[1, 14] + t[2, 14])^2 - 
       t[1, 3]^2*(t[1, 14] + t[2, 14])^2 - t[1, 2]^2*
        (t[1, 14]^2 + t[2, 7]^2 + 2*t[1, 14]*t[2, 14] + t[2, 14]^2 + 
         2*t[2, 7]*t[3, 7] + t[3, 7]^2), n2[438] = 
      -((t[1, 2] + t[1, 3])^2*(t[1, 2]^2 + t[1, 5]^2 + t[1, 6]^2 + 
         2*t[1, 6]*t[2, 5] + t[2, 5]^2 + 2*t[1, 6]*t[2, 6] + 
         2*t[2, 5]*t[2, 6] + t[2, 6]^2 + t[1, 6]*t[3, 5] + t[2, 5]*t[3, 5] + 
         t[2, 6]*t[3, 5] + t[3, 5]^2 + t[1, 6]*t[3, 6] + t[2, 5]*t[3, 6] + 
         t[2, 6]*t[3, 6] + t[3, 6]^2 + t[1, 5]*(2*t[1, 6] + 2*t[2, 5] + 
           2*t[2, 6] + t[3, 5] + t[3, 6]) - t[1, 2]*(2*t[1, 5] + 2*t[1, 6] + 
           2*t[2, 5] + 2*t[2, 6] + t[3, 5] + t[3, 6]))), n2[439] = 0, 
     n2[440] = 0, n2[441] = -2*t[1, 2]^2*(t[1, 2] - t[2, 5])^2, 
     n2[442] = -(t[1, 2]^2*(t[1, 2]^2 + t[1, 10]^2 - 2*t[1, 2]*t[2, 5] + 
         t[2, 5]^2)), n2[443] = 0, n2[444] = 0, n2[445] = 0, n2[446] = 0, 
     n2[447] = 0, n2[448] = 
      t[1, 2]^2*(-(t[1, 5]*(t[2, 5] + t[2, 6] - t[3, 7])) - 
         (t[1, 6] + t[2, 5] + t[2, 6] + t[3, 5] + t[3, 6])*
          (2*t[2, 5] + 2*t[2, 6] - t[3, 7])) - t[1, 2]*t[1, 3]*
        (t[1, 5]^2 + 2*t[1, 6]*t[2, 5] - 2*t[1, 7]*t[2, 5] + 2*t[2, 5]^2 - 
         2*t[1, 7]*t[2, 6] + 2*t[2, 5]*t[2, 6] - 2*t[2, 5]*t[2, 7] - 
         2*t[2, 6]*t[2, 7] + 2*t[2, 5]*t[3, 5] + 2*t[2, 5]*t[3, 6] + 
         t[1, 5]*(t[1, 6] + 2*t[2, 5] + t[2, 6] + t[3, 5] + t[3, 6]) + 
         t[1, 7]*t[3, 7] - t[2, 5]*t[3, 7] - t[2, 6]*t[3, 7] + 
         t[2, 7]*t[3, 7] + t[3, 7]^2) + t[1, 3]^2*
        (t[1, 5]*(t[1, 7] + t[2, 7] + t[3, 7]) + 
         t[2, 5]*(2*t[1, 7] + 2*t[2, 7] + t[3, 7])), n2[449] = 0, 
     n2[450] = 0, n2[451] = -2*t[1, 2]*t[1, 3]*(t[1, 6] + t[1, 7] + 
        t[1, 11] + t[2, 5] + t[2, 6] + t[2, 7] + t[2, 11])*
       (t[3, 5] + t[3, 6]), n2[452] = 
      -(t[1, 2]^2*(t[1, 2]^2 + t[1, 3]^2 + t[2, 7]^2 + t[2, 7]*t[3, 6] + 
         t[3, 6]^2 + 2*t[2, 7]*t[3, 10] + t[3, 6]*t[3, 10] + t[3, 10]^2 + 
         t[3, 6]*t[5, 7] + t[5, 7]^2 + t[1, 3]*(2*t[2, 7] + t[3, 6] + 
           2*t[3, 10] - 2*t[7, 10]) + t[1, 2]*(2*t[1, 3] + 2*t[2, 7] + 
           t[3, 6] + 2*t[3, 10] - 2*t[7, 10]) - 2*t[2, 7]*t[7, 10] - 
         t[3, 6]*t[7, 10] - 2*t[3, 10]*t[7, 10] + t[7, 10]^2)), 
     n2[453] = -(t[1, 2]^2*(t[1, 2]^2 + t[1, 5]^2 + t[1, 8]^2 + 
         2*t[1, 8]*t[2, 5] + t[2, 5]^2 - 2*t[1, 8]*t[2, 6] - 
         2*t[2, 5]*t[2, 6] + 2*t[2, 6]^2 + 2*t[1, 8]*t[2, 7] + 
         2*t[2, 5]*t[2, 7] - 2*t[2, 6]*t[2, 7] + t[2, 7]^2 + 
         2*t[2, 6]*t[2, 8] + t[2, 8]^2 + 2*t[1, 8]*t[5, 6] + 
         2*t[2, 5]*t[5, 6] - 2*t[2, 6]*t[5, 6] + 2*t[2, 7]*t[5, 6] + 
         t[5, 6]^2 - 2*t[1, 5]*(t[2, 6] + t[2, 8] - t[5, 8]) - 
         2*t[2, 6]*t[5, 8] - 2*t[2, 8]*t[5, 8] + t[5, 8]^2 - 
         2*t[1, 2]*(t[1, 5] - t[2, 6] - t[2, 8] + t[5, 8]) + 
         2*t[1, 8]*t[6, 7] + 2*t[2, 5]*t[6, 7] - 2*t[2, 6]*t[6, 7] + 
         2*t[2, 7]*t[6, 7] + 2*t[5, 6]*t[6, 7] + t[6, 7]^2)), n2[454] = 0, 
     n2[455] = -t[1, 2]^4 - 2*t[1, 2]^3*(t[1, 3] - t[1, 6] + t[3, 5] + 
         t[3, 7]) + t[1, 2]*t[1, 3]*(t[1, 3] - t[1, 6] + t[3, 5] + t[3, 7])*
        (2*t[1, 6] + 2*t[2, 5] + 2*t[2, 6] + t[2, 7] - t[5, 5] - t[5, 6] - 
         t[5, 7] - 2*t[6, 7]) - (t[1, 3]^2*(2*t[1, 6]^2 + 4*t[2, 5]^2 + 
          2*t[2, 6]^2 + 2*t[2, 6]*t[2, 7] + t[2, 7]^2 - 2*t[2, 6]*t[5, 5] - 
          2*t[2, 7]*t[5, 5] + t[5, 5]^2 - 2*t[2, 6]*t[5, 6] - 
          2*t[2, 7]*t[5, 6] + 2*t[5, 5]*t[5, 6] + t[5, 6]^2 - 
          2*t[2, 6]*t[5, 7] - 2*t[2, 7]*t[5, 7] + 2*t[5, 5]*t[5, 7] + 
          2*t[5, 6]*t[5, 7] + t[5, 7]^2 + 2*t[1, 6]*(2*t[2, 5] + 2*t[2, 6] + 
            t[2, 7] - t[5, 5] - t[5, 6] - t[5, 7] - 2*t[6, 7]) + 
          4*t[2, 5]*(t[2, 6] + t[2, 7] - t[5, 5] - t[5, 6] - t[5, 7] - 
            t[6, 7]) - 4*t[2, 6]*t[6, 7] - 2*t[2, 7]*t[6, 7] + 
          2*t[5, 5]*t[6, 7] + 2*t[5, 6]*t[6, 7] + 2*t[5, 7]*t[6, 7] + 
          2*t[6, 7]^2))/2 - t[1, 2]^2*(t[1, 3]^2 + 
         (-t[1, 6] + t[3, 5] + t[3, 7])^2 + t[1, 3]*(-4*t[1, 6] - 2*t[2, 5] - 
           2*t[2, 6] - t[2, 7] + 2*t[3, 5] + 2*t[3, 7] + t[5, 5] + t[5, 6] + 
           t[5, 7] + 2*t[6, 7])), n2[456] = -2*(t[1, 2] + t[1, 3])*
       (t[1, 2]^2 + t[1, 3]*(-t[1, 5] + t[2, 7]) + 
        t[1, 2]*(t[1, 3] - t[1, 5] + t[2, 7] - t[3, 5]))*
       (t[1, 6] + t[2, 6] - t[6, 7]), n2[457] = 0, n2[458] = 0, 
     n2[459] = -(t[1, 2]^2*(t[1, 2] + t[1, 3])^2), 
     n2[460] = -t[1, 2]^4 - 2*t[1, 3]^2*(t[1, 5] - t[2, 7])^2 - 
       2*t[1, 2]^3*(t[1, 3] - t[1, 5] + t[2, 7] - t[3, 5]) + 
       2*t[1, 2]*t[1, 3]*(t[1, 5] - t[2, 7])*(t[1, 3] - 
         2*(t[1, 5] - t[2, 7] + t[3, 5])) - t[1, 2]^2*
        (t[1, 3]^2 - 2*t[1, 3]*(2*t[1, 5] - 2*t[2, 7] + t[3, 5]) + 
         2*(t[1, 5] - t[2, 7] + t[3, 5])^2), n2[461] = 0, n2[462] = 0, 
     n2[463] = 0, n2[464] = -2*(t[1, 2] + t[1, 3])^2*
       (-t[1, 7] + t[1, 8] + t[2, 8] + t[3, 8] - t[7, 8])^2, n2[465] = 0, 
     n2[466] = 0, n2[467] = 0, n2[468] = 0, n2[469] = 0, n2[470] = 0, 
     n2[471] = 0, n2[472] = 0, n2[473] = 0, n2[474] = 0, n2[475] = 0, 
     n2[476] = -(t[1, 2]^2*(2*t[1, 7]^2 + 3*t[1, 8]^2 + t[2, 7]^2 - 
         2*t[2, 7]*t[2, 8] + t[2, 8]^2 + 2*t[2, 7]*t[3, 7] - 
         2*t[2, 8]*t[3, 7] + t[3, 7]^2 + t[1, 7]*(-3*t[1, 8] + t[2, 7] - 
           t[2, 8] + t[3, 7]) - 2*t[1, 8]*(t[2, 7] - t[2, 8] + t[3, 7] - 
           t[3, 8]) - 2*t[2, 7]*t[3, 8] + 2*t[2, 8]*t[3, 8] - 
         2*t[3, 7]*t[3, 8] + 2*t[3, 8]^2)), n2[477] = 0, n2[478] = 0, 
     n2[479] = 0, n2[480] = 0, n2[481] = 0, n2[482] = 0, n2[483] = 0, 
     n2[484] = 0, n2[485] = 0, n2[486] = 0, n2[487] = 0, n2[488] = 0, 
     n2[489] = 0, n2[490] = 0, n2[491] = 0, n2[492] = 0, n2[493] = 0, 
     n2[494] = 0, n2[495] = 0, n2[496] = 0, n2[497] = 0, 
     n2[498] = -2*t[1, 2]*t[1, 3]*t[1, 5]*(t[1, 5] + t[1, 7]), 
     n2[499] = -2*(t[1, 2] + t[1, 3])^2*t[1, 5]^2, n2[500] = 0, 
     n2[501] = 0, n2[502] = 0, n2[503] = 0, n2[504] = 0, n2[505] = 0, 
     n2[506] = -2*t[1, 2]^2*(t[1, 2]^2 + t[1, 7]^2 + t[2, 6]^2 - 
        t[2, 6]*t[6, 6] + t[6, 6]^2 - 2*t[2, 6]*t[6, 7] + 2*t[6, 6]*t[6, 7] + 
        2*t[6, 7]^2 + 2*t[6, 6]*t[6, 8] + 2*t[6, 7]*t[6, 8] + 2*t[6, 8]^2 + 
        t[1, 7]*(2*t[2, 6] - t[6, 6] - 2*t[6, 7] - t[7, 7]) - 
        t[2, 6]*t[7, 7] + 2*t[6, 7]*t[7, 7] + t[7, 7]^2 + 
        t[1, 2]*(-2*t[1, 7] - 2*t[2, 6] + t[6, 6] + 2*t[6, 7] + t[7, 7]) + 
        2*t[6, 7]*t[7, 8] + 2*t[7, 7]*t[7, 8] + 2*t[7, 8]^2), 
     n2[507] = -(t[1, 2]^2*(2*t[1, 2]^2 + t[1, 7]^2 + t[1, 8]^2 + 
         t[2, 6]^2 + 2*t[2, 6]*t[2, 7] + t[2, 7]^2 + 2*t[1, 8]*t[2, 8] + 
         t[2, 8]^2 + 2*t[1, 8]*t[3, 6] + 2*t[2, 8]*t[3, 6] + t[3, 6]^2 + 
         2*t[1, 8]*t[3, 7] + 2*t[2, 8]*t[3, 7] + 2*t[3, 6]*t[3, 7] + 
         t[3, 7]^2 + 2*t[1, 8]*t[3, 8] + 2*t[2, 8]*t[3, 8] + 
         2*t[3, 6]*t[3, 8] + 2*t[3, 7]*t[3, 8] + t[3, 8]^2 + 
         2*t[1, 8]*t[6, 7] + 2*t[2, 8]*t[6, 7] + 2*t[3, 6]*t[6, 7] + 
         2*t[3, 7]*t[6, 7] + 2*t[3, 8]*t[6, 7] + t[6, 7]^2 + 
         2*t[2, 6]*t[6, 8] + 2*t[2, 7]*t[6, 8] + t[6, 8]^2 + 
         2*t[1, 7]*(t[2, 6] + t[2, 7] + t[6, 8]) + 2*t[1, 8]*t[7, 7] + 
         2*t[2, 8]*t[7, 7] + 2*t[3, 6]*t[7, 7] + 2*t[3, 7]*t[7, 7] + 
         2*t[3, 8]*t[7, 7] + 2*t[6, 7]*t[7, 7] + t[7, 7]^2 - 
         2*t[1, 2]*(t[1, 7] - t[1, 8] + t[2, 6] + t[2, 7] - t[2, 8] - 
           t[3, 6] - t[3, 7] - t[3, 8] - t[6, 7] + t[6, 8] - t[7, 7] - 
           t[7, 8]) + 2*t[1, 8]*t[7, 8] + 2*t[2, 8]*t[7, 8] + 
         2*t[3, 6]*t[7, 8] + 2*t[3, 7]*t[7, 8] + 2*t[3, 8]*t[7, 8] + 
         2*t[6, 7]*t[7, 8] + 2*t[7, 7]*t[7, 8] + t[7, 8]^2)), n2[508] = 0, 
     n2[509] = 0, n2[510] = 0, n2[511] = 0, n2[512] = 0, n2[513] = 0, 
     n2[514] = 0, n2[515] = -((3*t[1, 2]^2 + 2*t[1, 3]*t[1, 6] + 
          t[1, 2]*(3*t[1, 3] + 2*(t[1, 6] + t[2, 7] + t[3, 6])))*
         (3*t[1, 2]^2 + 2*t[1, 3]*(t[1, 6] - t[2, 9]) + 
          t[1, 2]*(3*t[1, 3] + 2*(t[1, 6] - t[2, 9] + t[3, 6]))))/2, 
     n2[516] = 0, n2[517] = 0, n2[518] = 0, n2[519] = 0, 
     n2[520] = -(t[1, 2]^2*(4*t[1, 2]^2 + 4*t[1, 3]^2 + 2*t[1, 5]^2 - 
          4*t[1, 5]*t[1, 7] + 2*t[1, 7]^2 + 4*t[1, 5]*t[1, 8] - 
          4*t[1, 7]*t[1, 8] + 4*t[1, 8]^2 - 4*t[1, 5]*t[1, 9] + 
          4*t[1, 7]*t[1, 9] - 8*t[1, 8]*t[1, 9] + 4*t[1, 9]^2 + 
          4*t[1, 5]*t[2, 5] - 4*t[1, 7]*t[2, 5] + 4*t[1, 8]*t[2, 5] - 
          4*t[1, 9]*t[2, 5] + 2*t[2, 5]^2 + 4*t[1, 5]*t[2, 8] - 
          4*t[1, 7]*t[2, 8] + 8*t[1, 8]*t[2, 8] - 8*t[1, 9]*t[2, 8] + 
          4*t[2, 5]*t[2, 8] + 4*t[2, 8]^2 - 4*t[1, 5]*t[5, 7] + 
          4*t[1, 7]*t[5, 7] - 4*t[1, 8]*t[5, 7] + 4*t[1, 9]*t[5, 7] - 
          4*t[2, 5]*t[5, 7] - 4*t[2, 8]*t[5, 7] + 2*t[5, 7]^2 - 
          4*t[1, 5]*t[5, 9] + 4*t[1, 7]*t[5, 9] - 8*t[1, 8]*t[5, 9] + 
          8*t[1, 9]*t[5, 9] - 4*t[2, 5]*t[5, 9] - 8*t[2, 8]*t[5, 9] + 
          4*t[5, 7]*t[5, 9] + 4*t[5, 9]^2 + 2*t[1, 5]*t[7, 7] - 
          2*t[1, 7]*t[7, 7] + 2*t[1, 8]*t[7, 7] - 2*t[1, 9]*t[7, 7] + 
          2*t[2, 5]*t[7, 7] + 2*t[2, 8]*t[7, 7] - 2*t[5, 7]*t[7, 7] - 
          2*t[5, 9]*t[7, 7] + t[7, 7]^2 + 2*t[1, 5]*t[7, 9] - 
          2*t[1, 7]*t[7, 9] + 4*t[1, 8]*t[7, 9] - 4*t[1, 9]*t[7, 9] + 
          2*t[2, 5]*t[7, 9] + 4*t[2, 8]*t[7, 9] - 2*t[5, 7]*t[7, 9] - 
          4*t[5, 9]*t[7, 9] + 2*t[7, 7]*t[7, 9] + 2*t[7, 9]^2 - 
          2*t[1, 3]*(2*t[1, 5] - 2*t[1, 7] + 4*t[1, 8] - 4*t[1, 9] + 
            2*t[2, 5] + 4*t[2, 8] - 2*t[5, 7] - 4*t[5, 9] + t[7, 7] + 
            2*t[7, 9]) + t[1, 2]*(8*t[1, 3] - 2*(2*t[1, 5] - 2*t[1, 7] + 
              4*t[1, 8] - 4*t[1, 9] + 2*t[2, 5] + 4*t[2, 8] - 2*t[5, 7] - 
              4*t[5, 9] + t[7, 7] + 2*t[7, 9]))))/2, 
     n2[521] = (t[1, 2]*t[1, 3]*(-(t[1, 7]*t[2, 5]) + t[1, 9]*t[2, 5] + 
          t[1, 7]*t[2, 8] - t[1, 9]*t[2, 8] + 4*t[1, 3]*(t[2, 5] + t[2, 8]) + 
          t[2, 5]*t[2, 9] - t[2, 8]*t[2, 9] - t[1, 7]*t[3, 5] + 
          t[1, 9]*t[3, 5] + 4*t[2, 5]*t[3, 5] + t[2, 9]*t[3, 5] + 
          2*t[1, 7]*t[3, 7] - 2*t[1, 9]*t[3, 7] - 4*t[2, 5]*t[3, 7] + 
          4*t[2, 8]*t[3, 7] - 2*t[2, 9]*t[3, 7] - t[1, 7]*t[3, 8] + 
          t[1, 9]*t[3, 8] + 4*t[2, 5]*t[3, 8] + t[2, 9]*t[3, 8] + 
          t[1, 5]*(t[2, 5] - t[2, 8] + t[3, 5] - 2*t[3, 7] + t[3, 8] - 
            2*t[3, 9]) + 2*t[1, 7]*t[3, 9] - 2*t[1, 9]*t[3, 9] - 
          3*t[2, 5]*t[3, 9] + 3*t[2, 8]*t[3, 9] - 2*t[2, 9]*t[3, 9] + 
          t[3, 5]*t[3, 9] - 2*t[3, 7]*t[3, 9] + t[3, 8]*t[3, 9] - 
          2*t[3, 9]^2) + t[1, 2]^2*(t[1, 7]*t[2, 5] - t[1, 9]*t[2, 5] - 
          t[2, 5]*t[2, 9] - t[1, 7]*t[3, 7] + t[1, 9]*t[3, 7] + 
          4*t[2, 5]*t[3, 7] + t[2, 9]*t[3, 7] - t[1, 7]*t[3, 9] + 
          t[1, 9]*t[3, 9] + 3*t[2, 5]*t[3, 9] + t[2, 9]*t[3, 9] + 
          t[3, 7]*t[3, 9] + t[3, 9]^2 + t[1, 3]*(t[1, 5] - t[1, 7] + 
            t[1, 9] + 4*t[2, 5] + t[2, 9] + t[3, 9]) + 
          t[1, 5]*(-t[2, 5] + t[3, 7] + t[3, 9])) + 
        t[1, 3]^2*(-(t[1, 7]*t[2, 8]) + t[1, 9]*t[2, 8] + t[2, 8]*t[2, 9] + 
          t[1, 7]*t[3, 5] - t[1, 9]*t[3, 5] + 4*t[2, 8]*t[3, 5] - 
          t[2, 9]*t[3, 5] - t[1, 7]*t[3, 7] + t[1, 9]*t[3, 7] - 
          4*t[2, 8]*t[3, 7] + t[2, 9]*t[3, 7] + t[1, 7]*t[3, 8] - 
          t[1, 9]*t[3, 8] + 4*t[2, 8]*t[3, 8] - t[2, 9]*t[3, 8] - 
          t[1, 7]*t[3, 9] + t[1, 9]*t[3, 9] - 3*t[2, 8]*t[3, 9] + 
          t[2, 9]*t[3, 9] - t[3, 5]*t[3, 9] + t[3, 7]*t[3, 9] - 
          t[3, 8]*t[3, 9] + t[3, 9]^2 - t[1, 3]*(t[1, 5] - t[1, 7] + 
            t[1, 9] - 4*t[2, 8] + t[2, 9] + t[3, 9]) + 
          t[1, 5]*(t[2, 8] - t[3, 5] + t[3, 7] - t[3, 8] + t[3, 9])))/2, 
     n2[522] = 0, n2[523] = 0, n2[524] = -2*t[1, 2]^2*t[2, 5]^2, 
     n2[525] = 0, n2[526] = 0, n2[527] = 0, n2[528] = 0, n2[529] = 0, 
     n2[530] = 0, n2[531] = 0, n2[532] = 0, n2[533] = 0, n2[534] = 0, 
     n2[535] = 0, n2[536] = 0, n2[537] = 0, n2[538] = 0, n2[539] = 0, 
     n2[540] = 0, n2[541] = 0, n2[542] = 0, n2[543] = 0, n2[544] = 0, 
     n2[545] = 0, n2[546] = 0, n2[547] = 0, n2[548] = 0, n2[549] = 0, 
     n2[550] = 0, n2[551] = 0, n2[552] = 0, n2[553] = 0, n2[554] = 0, 
     n2[555] = 0, n2[556] = 0, n2[557] = 0, n2[558] = 0, n2[559] = 0, 
     n2[560] = 0, n2[561] = 0, n2[562] = 0, n2[563] = 0, n2[564] = 0, 
     n2[565] = 0, n2[566] = 0, n2[567] = 0, n2[568] = 0, n2[569] = 0, 
     n2[570] = 0, n2[571] = 0, n2[572] = 0, n2[573] = 0, n2[574] = 0, 
     n2[575] = 0, n2[576] = 0, n2[577] = 0, n2[578] = 0, n2[579] = 0, 
     n2[580] = 0, n2[581] = 0, n2[582] = 0, n2[583] = 0, n2[584] = 0, 
     n2[585] = 0, n2[586] = 0, n2[587] = 0, n2[588] = 0, n2[589] = 0, 
     n2[590] = 0, n2[591] = 0, n2[592] = 0, n2[593] = 0, n2[594] = 0, 
     n2[595] = 0, n2[596] = 0, n2[597] = 0, n2[598] = 0, n2[599] = 0, 
     n2[600] = 0, n2[601] = 0, n2[602] = 0, n2[603] = 0, n2[604] = 0, 
     n2[605] = 0, n2[606] = 0, n2[607] = 0, n2[608] = 0, n2[609] = 0, 
     n2[610] = 0, n2[611] = 0, n2[612] = 0, n2[613] = 0, n2[614] = 0, 
     n2[615] = 0, n2[616] = 0, n2[617] = 0, n2[618] = 0, n2[619] = 0, 
     n2[620] = 0, n2[621] = 0, n2[622] = 0, n2[623] = 0, n2[624] = 0, 
     n2[625] = 0, n2[626] = 0, n2[627] = 0, n2[628] = 0, n2[629] = 0, 
     n2[630] = 0, n2[631] = 0, n2[632] = 0, n2[633] = 0, n2[634] = 0, 
     n2[635] = 0, n2[636] = 0, n2[637] = -2*t[1, 2]^2*
       (t[3, 5] + t[3, 6])^2, n2[638] = 0, n2[639] = -2*t[1, 2]^2*t[3, 5]^2};


(* ::Subsubsection::Closed:: *)
(*Graphs & Numerators - N^3-contact graphs*)


Graphs3 = {g3[1]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,-13,-14},{14,9,4,12,13,6}},g3[2]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,6,17,-14},{14,9,4,12,-17}},g3[3]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,6,16,12,-14},{14,9,4,-16}},g3[4]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,-13,9,4,12,-17},{6,17,13}},g3[5]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-17,16},{11,6,17,-14},{14,9,4,-16}},g3[6]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-17,16},{11,-13,9,4,-16},{6,17,13}},g3[7]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-13,-14,-12},{14,-15,12,13,6},{4,15,9}},g3[8]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,13,6,16},{11,-13,-14},{14,9,4,-16}},g3[9]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-17,14,-15},{11,6,17,-14},{4,15,9}},g3[10]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-13,-14,-17,16},{14,9,4,-16},{6,17,13}},g3[11]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,13,6,14,-15},{11,-13,-14},{4,15,9}},g3[12]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-10,8},{10,-11,-17,14,9,4},{11,-13,-14},{6,17,13}},g3[13]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-12},{12,-13,-14},{10,14,4,3,13,11}},g3[14]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-12},{10,12,16,-17},{11,4,17,-16,3}},g3[15]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-12},{12,-16,3,-14},{10,14,4,16,11}},g3[16]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-12},{10,12,11,-14,-16},{3,4,16,14}},g3[17]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-12},{10,12,11,3,-17,-16},{4,16,17}},g3[18]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-12},{12,11,15,4,3,-14},{10,14,-15}},g3[19]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-13,10},{11,-14,-15},{3,15,14,4,13}},g3[20]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-13,10},{11,-14,-16,3},{13,16,14,4}},g3[21]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-13,10},{11,-14,-16,13},{3,4,16,14}},g3[22]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-13,10},{11,3,-17,-16,13},{4,16,17}},g3[23]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-13,-14},{10,14,17,11},{3,13,-17,4}},g3[24]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-11,-13,-14},{10,14,4,16,11},{3,13,-16}},g3[25]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,10,14,17,-12},{12,-13,-14},{3,13,-17,4}},g3[26]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,10,14,17,-12},{12,-16,3,-14},{4,16,-17}},g3[27]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,10,14,4,16,-12},{12,-13,-14},{3,13,-16}},g3[28]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,-10},{8,-14,-15,16,-17,10},{3,15,-16},{4,17,14}},g3[29]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,4,13,-15},{8,6,15,10,12}},g3[30]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,4,13,17,6},{8,-17,10,12}},g3[31]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,4,13,10,16,6},{8,-16,12}},g3[32]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,-14,10,12,8,6},{4,13,14}},g3[33]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-16,-13},{3,4,13,-15},{10,16,6,15}},g3[34]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-16,-13},{3,-14,10,16,6},{4,13,14}},g3[35]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,14,4},{3,-14,-15},{8,6,15,10,12}},g3[36]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,14,4},{3,-14,17,6},{8,-17,10,12}},g3[37]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,14,4},{3,-14,10,16,6},{8,-16,12}},g3[38]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-16,14,4},{3,-14,-15},{10,16,6,15}},g3[39]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-16,14,4},{3,-14,17,6},{10,16,-17}},g3[40]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-17,10,-13},{3,4,13,-15},{6,15,17}},g3[41]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-17,10,-13},{3,-14,17,6},{4,13,14}},g3[42]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,-15,3,4},{8,-16,12},{10,16,6,15}},g3[43]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,-12,-15,3,4},{8,-17,10,12},{6,15,17}},g3[44]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,6,15,10,-13},{3,-14,-15},{4,13,14}},g3[45]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-11},{11,8,-16,-15,3,4},{10,16,-17},{6,15,17}},g3[46]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-11,-12,8},{11,-13,-14},{14,9,4,-16},{12,13,6,16}},g3[47]={{1,-5,-6},{2,-7,5},{7,-8,-9},{3,-11,-12,8},{11,-13,-14},{14,9,4,12,-17},{6,17,13}},g3[48]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-11,-12},{11,-14,-15},{3,15,14,4,13}},g3[49]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-11,-12},{11,4,17,-15},{3,15,-17,13}},g3[50]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-11,-12},{11,-14,-16,13},{3,4,16,14}},g3[51]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-11,-12},{11,3,4,16,-15},{13,15,-16}},g3[52]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-11,-12},{11,3,-17,-16,13},{4,16,17}},g3[53]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-14,-15,-12},{3,15,-16},{13,16,14,4}},g3[54]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-14,-15,-12},{13,15,-16},{3,4,16,14}},g3[55]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,4,17,-15,-12},{3,15,-16},{13,16,-17}},g3[56]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,-13},{8,-14,-16,13,-12},{3,-17,14},{4,16,17}},g3[57]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,14,-15},{8,-11,-12},{12,-13,-14},{3,13,11,15,4}},g3[58]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,14,-15},{8,-11,-12},{12,-16,3,-14},{4,16,11,15}},g3[59]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-12,-13},{3,-14,-15},{4,13,14},{8,6,15,10,12}},g3[60]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-12,-13},{3,4,13,-15},{8,-17,10,12},{6,15,17}},g3[61]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,-12,-13},{3,-14,17,6},{4,13,14},{8,-17,10,12}},g3[62]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,16,-17,-11},{11,8,-16,14,4},{3,-14,-15},{6,15,17}},g3[63]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,8,-11,-13},{11,-14,-15},{3,15,-16},{13,16,14,4}},g3[64]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,8,-11,-13},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[65]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,8,-11,-13},{11,-14,-16,13},{3,-17,14},{4,16,17}},g3[66]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,12,16,-17},{8,-14,-15,-12},{3,15,-16},{4,17,14}},g3[67]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,8,-16,-13},{3,-14,-15},{4,13,14},{10,16,6,15}},g3[68]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,8,-16,-13},{3,4,13,-15},{10,16,-17},{6,15,17}},g3[69]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,8,-16,-13},{3,-14,17,6},{4,13,14},{10,16,-17}},g3[70]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,12,8,-17,-11},{11,-12,-13},{3,4,13,-15},{6,15,17}},g3[71]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,12,8,-17,-11},{11,-12,-13},{3,-14,17,6},{4,13,14}},g3[72]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,12,8,-17,-11},{11,-12,14,4},{3,-14,-15},{6,15,17}},g3[73]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,8,-11,-13,-15},{3,13,-16},{4,16,-17},{11,15,17}},g3[74]={{1,-5,-6},{2,-7,5},{7,-8,-9},{6,9,8,-11,16,-17},{11,-14,-15},{3,15,-16},{4,17,14}},g3[75]={{1,-5,-6},{2,-7,5},{7,-8,-9},{9,-10,8,-16,14,4},{3,-14,-15},{10,16,-17},{6,15,17}},g3[76]={{1,-5,-6},{2,-7,5},{7,3,-10,-9},{10,-11,-12},{11,-13,-14},{14,9,4,-16},{12,13,6,16}},g3[77]={{1,-5,-6},{2,-7,5},{7,3,-10,-9},{10,-11,-12},{11,-13,-14},{14,-15,12,13,6},{4,15,9}},g3[78]={{1,-5,-6},{2,-7,5},{7,3,-10,-9},{10,-11,-12},{11,6,17,-14},{14,-15,12,-17},{4,15,9}},g3[79]={{1,-5,-6},{2,-7,5},{7,3,-10,-9},{10,-11,-12},{11,6,16,12,-14},{14,-15,-16},{4,15,9}},g3[80]={{1,-5,-6},{2,-7,5},{7,3,-10,-9},{10,-13,-14,-12},{14,-15,-16},{4,15,9},{12,13,6,16}},g3[81]={{1,-5,-6},{2,-7,5},{7,3,-10,-9},{10,-11,13,6,16},{11,-13,-14},{14,-15,-16},{4,15,9}},g3[82]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{10,12,-13},{11,-14,-15},{3,15,14,4,13}},g3[83]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{10,12,-13},{11,-14,-16,3},{13,16,14,4}},g3[84]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{10,12,-13},{11,-14,-16,13},{3,4,16,14}},g3[85]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{10,12,-13},{11,3,-17,-16,13},{4,16,17}},g3[86]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,11,15,4}},g3[87]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{12,-13,-14},{10,14,17,11},{3,13,-17,4}},g3[88]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{12,-13,-14},{10,14,4,16,11},{3,13,-16}},g3[89]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{10,12,16,-17},{11,4,17,-15},{3,15,-16}},g3[90]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{12,-16,3,-14},{10,14,-15},{4,16,11,15}},g3[91]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-12},{10,12,11,-14,-16},{3,-17,14},{4,16,17}},g3[92]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-13,10},{11,-14,-15},{3,15,-16},{13,16,14,4}},g3[93]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-13,10},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[94]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-13,10},{11,-14,-16,13},{3,-17,14},{4,16,17}},g3[95]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,-13,-14},{10,14,17,11},{3,13,-16},{4,16,-17}},g3[96]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-14,-15,-12},{10,12,16,-17},{3,15,-16},{4,17,14}},g3[97]={{1,-5,-6},{2,-7,5},{7,-8,-10,6},{8,-11,16,-17,10},{11,-14,-15},{3,15,-16},{4,17,14}},g3[98]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,-13},{3,4,13,-15},{8,-16,12},{10,16,6,15}},g3[99]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,-13},{3,4,13,-15},{8,-17,10,12},{6,15,17}},g3[100]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,-13},{3,4,13,17,6},{8,-16,12},{10,16,-17}},g3[101]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,-13},{3,-14,10,16,6},{4,13,14},{8,-16,12}},g3[102]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,8,-16,-13},{3,-14,-15},{4,13,14},{10,16,6,15}},g3[103]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,8,-16,-13},{3,4,13,-15},{10,16,-17},{6,15,17}},g3[104]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,14,4},{3,-14,-15},{8,-16,12},{10,16,6,15}},g3[105]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,14,4},{3,-14,-15},{8,-17,10,12},{6,15,17}},g3[106]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,8,-16,14,4},{3,-14,-15},{10,16,-17},{6,15,17}},g3[107]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,8,-17,10,-13},{3,-14,-15},{4,13,14},{6,15,17}},g3[108]={{1,-5,-6},{2,-7,5},{7,-8,-10,-11},{11,-12,-15,3,4},{8,-16,12},{10,16,-17},{6,15,17}},g3[109]={{1,-5,-6},{2,-7,5},{7,-11,-12,-9},{6,9,12,-13},{11,-14,-15},{3,15,-16},{13,16,14,4}},g3[110]={{1,-5,-6},{2,-7,5},{7,-11,-12,-9},{6,9,12,-13},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[111]={{1,-5,-6},{2,-7,5},{7,-11,-12,-9},{6,9,14,-15},{12,-13,-14},{3,13,-16},{4,16,11,15}},g3[112]={{1,-5,-6},{2,-7,5},{7,-11,-12,-9},{6,9,14,-15},{12,-13,-14},{3,13,-17,4},{11,15,17}},g3[113]={{1,-5,-6},{2,-7,5},{7,-11,-12,-9},{6,9,12,16,-17},{11,-14,-15},{3,15,-16},{4,17,14}},g3[114]={{1,-5,-6},{2,-7,5},{7,-8,-10,-12,-13},{3,-14,-15},{4,13,14},{8,-17,10,12},{6,15,17}},g3[115]={{1,-5,-6},{2,-7,5},{7,-8,-10,-12,-13},{3,4,13,-15},{8,-16,12},{10,16,-17},{6,15,17}},g3[116]={{1,-5,-6},{2,-7,5},{7,-8,12,-13,6},{8,-11,-12},{11,-14,-15},{3,15,-16},{13,16,14,4}},g3[117]={{1,-5,-6},{2,-7,5},{7,-8,12,-13,6},{8,-11,-12},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[118]={{1,-5,-6},{2,-7,5},{7,-8,12,-13,6},{8,-11,-12},{11,4,17,-15},{3,15,-16},{13,16,-17}},g3[119]={{1,-5,-6},{2,-7,5},{7,-8,12,-13,6},{8,-14,-15,-12},{3,15,-16},{13,16,-17},{4,17,14}},g3[120]={{1,-5,-6},{2,-7,5},{7,-8,14,-15,6},{8,-11,-12},{12,-13,-14},{3,13,-16},{4,16,11,15}},g3[121]={{1,-5,-6},{2,-7,5},{7,-8,14,-15,6},{8,-11,-12},{12,-13,-14},{3,13,-17,4},{11,15,17}},g3[122]={{1,-5,-6},{2,-7,5},{7,-8,16,-17,-11},{11,-12,-13},{3,4,13,-15},{8,-16,12},{6,15,17}},g3[123]={{1,-5,-6},{2,-7,5},{7,-8,16,-17,-11},{11,-12,14,4},{3,-14,-15},{8,-16,12},{6,15,17}},g3[124]={{1,-5,-6},{2,-7,5},{7,-16,12,-10,-11},{11,-12,-13},{3,4,13,-15},{10,16,-17},{6,15,17}},g3[125]={{1,-5,-6},{2,-7,5},{7,-16,12,-10,-11},{11,-12,14,4},{3,-14,-15},{10,16,-17},{6,15,17}},g3[126]={{1,-5,-6},{2,-7,5},{7,-16,-13,11,-9},{9,-10,-11},{3,-14,-15},{4,13,14},{10,16,6,15}},g3[127]={{1,-5,-6},{2,-7,5},{7,-8,-10,-12,14,4},{3,-14,-15},{8,-16,12},{10,16,-17},{6,15,17}},g3[128]={{1,-5,-6},{2,-7,5},{7,-8,12,16,-17,6},{8,-11,-12},{11,-14,-15},{3,15,-16},{4,17,14}},g3[129]={{1,-5,-6},{2,-7,5},{7,-11,-12,14,-15,6},{12,-13,-14},{3,13,-16},{4,16,-17},{11,15,17}},g3[130]={{1,-5,-6},{2,-7,5},{7,-17,10,-13,11,-9},{9,-10,-11},{3,-14,-15},{4,13,14},{6,15,17}},g3[131]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-12},{12,-13,-14},{10,14,4,3,13,11}},g3[132]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-12},{10,12,15,-17},{3,11,4,17,-15}},g3[133]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-12},{12,-16,3,-14},{10,14,4,16,11}},g3[134]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-12},{12,-13,17,11,10},{3,13,-17,4}},g3[135]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-12},{10,12,15,14,11,4},{3,-14,-15}},g3[136]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-12},{12,11,15,4,3,-14},{10,14,-15}},g3[137]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-13,10},{3,-14,-15},{11,4,13,15,14}},g3[138]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-13,10},{3,11,-16,-15},{13,15,16,4}},g3[139]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-13,10},{3,-14,16,4,13},{11,-16,14}},g3[140]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-13,-14},{10,14,17,11},{3,13,-17,4}},g3[141]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,-13,-14},{10,14,4,16,11},{3,13,-16}},g3[142]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,10,14,17,-12},{12,-13,-14},{3,13,-17,4}},g3[143]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-11,15,-17,10},{3,-14,-15},{11,4,17,14}},g3[144]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,10,14,4,16,-12},{12,-13,-14},{3,13,-16}},g3[145]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,-10},{7,-16,14,15,-17,10},{3,-14,-15},{4,17,16}},g3[146]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,-13},{7,-11,-12},{3,-14,-15},{11,4,13,15,14}},g3[147]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,-13},{7,-11,-12},{3,11,-16,-15},{13,15,16,4}},g3[148]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,-13},{7,-11,-12},{3,-14,16,4,13},{11,-16,14}},g3[149]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,-13},{7,-16,14,-12},{3,-14,-15},{13,15,16,4}},g3[150]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,14,-15},{7,-11,-12},{12,-13,-14},{3,13,11,15,4}},g3[151]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,14,-15},{7,-11,-12},{12,-16,3,-14},{4,16,11,15}},g3[152]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,14,-15},{7,-11,-13,-14},{3,13,-17,4},{11,15,17}},g3[153]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,14,-15},{7,15,4,16,-12},{12,-13,-14},{3,13,-16}},g3[154]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,7,-11,-13},{3,-14,-15},{11,-16,14},{13,15,16,4}},g3[155]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,-13,-15},{7,-11,-12},{3,13,-16},{4,16,11,15}},g3[156]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,-13,-15},{7,-11,-12},{3,13,-17,4},{11,15,17}},g3[157]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,15,-17},{7,-16,14,-12},{3,-14,-15},{4,17,16}},g3[158]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,7,-11,15,-17},{3,-14,-15},{11,-16,14},{4,17,16}},g3[159]={{1,-5,-6},{5,-7,-8},{2,-9,8},{6,9,12,3,-14,-17},{7,-11,-12},{11,-16,14},{4,17,16}},g3[160]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{10,12,-13},{3,-14,-15},{11,4,13,15,14}},g3[161]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{10,12,-13},{3,11,-16,-15},{13,15,16,4}},g3[162]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{10,12,-13},{3,-14,16,4,13},{11,-16,14}},g3[163]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{12,-13,-14},{10,14,-15},{3,13,11,15,4}},g3[164]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{12,-13,-14},{10,14,17,11},{3,13,-17,4}},g3[165]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{12,-13,-14},{10,14,4,16,11},{3,13,-16}},g3[166]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{10,12,15,-17},{3,-14,-15},{11,4,17,14}},g3[167]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-12},{12,-16,3,-14},{10,14,-15},{4,16,11,15}},g3[168]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-13,10},{3,-14,-15},{11,-16,14},{13,15,16,4}},g3[169]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-13,-14},{10,14,-15},{3,13,-16},{4,16,11,15}},g3[170]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-11,-13,-14},{10,14,-15},{3,13,-17,4},{11,15,17}},g3[171]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,-16,14,-12},{10,12,15,-17},{3,-14,-15},{4,17,16}},g3[172]={{1,-5,-6},{5,-7,-8},{2,-10,6,8},{7,15,4,16,-12},{12,-13,-14},{10,14,-15},{3,13,-16}},g3[173]={{1,-5,-6},{5,-7,-8},{2,14,-15,6,8},{7,-11,-12},{12,-13,-14},{3,13,-16},{4,16,11,15}},g3[174]={{1,-5,-6},{5,-7,-8},{2,14,-15,6,8},{7,-11,-12},{12,-13,-14},{3,13,-17,4},{11,15,17}},g3[175]={{1,-5,-6},{2,-8,-9,5},{3,-10,8},{10,-11,-12},{11,-13,-14},{14,9,4,-16},{12,13,6,16}},g3[176]={{1,-5,-6},{2,-8,-9,5},{3,-10,8},{10,-11,-12},{11,-13,-14},{14,9,4,12,-17},{6,17,13}},g3[177]={{1,-5,-6},{2,-8,-9,5},{3,-10,8},{10,-11,-12},{11,-13,-14},{14,-15,12,13,6},{4,15,9}},g3[178]={{1,-5,-6},{2,-8,-9,5},{3,-10,8},{10,-11,-12},{11,6,17,-14},{14,-15,12,-17},{4,15,9}},g3[179]={{1,-5,-6},{2,-8,-9,5},{3,-10,8},{10,-11,-12},{11,6,16,12,-14},{14,-15,-16},{4,15,9}},g3[180]={{1,-5,-6},{2,-8,-9,5},{6,9,-10},{8,-11,-12},{10,12,-13},{11,-14,-15},{3,15,14,4,13}},g3[181]={{1,-5,-6},{2,-8,-9,5},{6,9,-10},{8,-11,-12},{10,12,-13},{11,-14,-16,13},{3,4,16,14}},g3[182]={{1,-5,-6},{2,-8,-9,5},{6,9,-10},{8,-11,-13,10},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[183]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,-13},{3,4,13,-15},{8,-16,12},{10,16,6,15}},g3[184]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,-13},{3,4,13,-15},{8,-17,10,12},{6,15,17}},g3[185]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,-13},{3,-14,17,6},{4,13,14},{8,-17,10,12}},g3[186]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,-13},{3,4,13,17,6},{8,-16,12},{10,16,-17}},g3[187]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,-13},{3,-14,10,16,6},{4,13,14},{8,-16,12}},g3[188]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,8,-16,-13},{3,4,13,-15},{10,16,-17},{6,15,17}},g3[189]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,8,-16,-13},{3,-14,17,6},{4,13,14},{10,16,-17}},g3[190]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,14,4},{3,-14,-15},{8,-16,12},{10,16,6,15}},g3[191]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,14,4},{3,-14,-15},{8,-17,10,12},{6,15,17}},g3[192]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,14,4},{3,-14,17,6},{8,-16,12},{10,16,-17}},g3[193]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,8,-16,14,4},{3,-14,-15},{10,16,-17},{6,15,17}},g3[194]={{1,-5,-6},{2,-8,-9,5},{9,-10,-11},{11,-12,-15,3,4},{8,-16,12},{10,16,-17},{6,15,17}},g3[195]={{1,-5,-6},{2,-8,-9,5},{3,-11,-12,8},{11,-13,-14},{14,9,4,-16},{12,-17,16},{6,17,13}},g3[196]={{1,-5,-6},{2,-8,-9,5},{6,9,12,-13},{8,-11,-12},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[197]={{1,-5,-6},{2,-8,-9,5},{6,9,14,-15},{8,-11,-12},{12,-13,-14},{3,13,-16},{4,16,11,15}},g3[198]={{1,-5,-6},{2,-8,-9,5},{6,9,14,-15},{8,-11,-12},{12,-13,-14},{3,13,-17,4},{11,15,17}},g3[199]={{1,-5,-6},{5,-11,-12,-8},{2,-9,8},{6,9,-10},{10,12,-13},{3,-14,16,4,13},{11,-16,14}},g3[200]={{1,-5,-6},{5,-11,-12,-8},{2,-9,8},{6,9,14,-15},{12,-13,-14},{3,13,-16},{4,16,11,15}},g3[201]={{1,-5,-6},{5,-11,-12,-8},{2,-9,8},{6,9,14,-15},{12,-13,-14},{3,13,-17,4},{11,15,17}},g3[202]={{1,-5,-6},{5,-11,-12,-8},{2,14,-15,6,8},{12,-13,-14},{3,13,-16},{4,16,-17},{11,15,17}},g3[203]={{1,-5,-6},{2,3,-10,-9,5},{10,-11,-12},{11,-13,-14},{14,-15,-16},{4,15,9},{12,13,6,16}},g3[204]={{1,-5,-6},{2,3,-10,-9,5},{10,-11,-12},{11,-13,-14},{14,9,4,-16},{12,-17,16},{6,17,13}},g3[205]={{1,-5,-6},{2,3,-10,-9,5},{10,-11,-17,16},{11,-13,-14},{14,-15,-16},{4,15,9},{6,17,13}},g3[206]={{1,-5,-6},{2,-8,-10,6,5},{8,-11,-12},{10,12,-13},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[207]={{1,-5,-6},{2,-8,-10,6,5},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-16},{4,16,11,15}},g3[208]={{1,-5,-6},{2,-8,-10,6,5},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-17,4},{11,15,17}},g3[209]={{1,-5,-6},{2,-8,-10,-11,5},{11,-12,-13},{3,4,13,-15},{8,-16,12},{10,16,-17},{6,15,17}},g3[210]={{1,-5,-6},{2,-8,-10,-11,5},{11,-12,-13},{3,-14,17,6},{4,13,14},{8,-16,12},{10,16,-17}},g3[211]={{1,-5,-6},{2,-11,-12,-9,5},{6,9,-10},{10,12,-13},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[212]={{1,-5,-6},{2,3,-10,4,15,5},{10,-11,-12},{11,-13,-14},{14,-15,-16},{12,-17,16},{6,17,13}},g3[213]={{1,-5,-6},{2,3,-11,-12,-9,5},{11,-13,-14},{14,-15,-16},{4,15,9},{12,-17,16},{6,17,13}},g3[214]={{1,-5,-6},{2,-8,14,-15,6,5},{8,-11,-12},{12,-13,-14},{3,13,-16},{4,16,-17},{11,15,17}},g3[215]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,-13,17,9},{7,3,-17,12,13}},g3[216]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,7,-15,17,9},{3,-17,12,15}},g3[217]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,-13,12,16,9},{7,3,-16,13}},g3[218]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,7,3,-17,12,-14},{9,14,17}},g3[219]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,7,-15,12,16,9},{3,-16,15}},g3[220]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,16,-17},{11,-13,17,9},{7,3,-16,13}},g3[221]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,16,-17},{11,7,3,-16,-14},{9,14,17}},g3[222]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,16,-17},{11,7,-15,17,9},{3,-16,15}},g3[223]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,7,-15,-14,-12},{3,-16,15},{12,16,9,14}},g3[224]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,7,-15,-14,-12},{3,-17,12,15},{9,14,17}},g3[225]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,16,9,14},{11,-13,-14},{7,3,-16,13}},g3[226]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-11,16,9,14},{11,7,-15,-14},{3,-16,15}},g3[227]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-13,-14,16,-17},{7,3,-16,13},{9,14,17}},g3[228]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,-13,17,9,-12},{7,-15,13},{3,-17,12,15}},g3[229]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,7,-15,-14,16,-17},{3,-16,15},{9,14,17}},g3[230]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-10,8},{10,7,-15,17,9,-12},{3,-16,15},{12,16,-17}},g3[231]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-11,-12,8},{11,-13,-14},{7,3,-16,13},{12,16,9,14}},g3[232]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-11,-12,8},{11,-13,-14},{7,3,-17,12,13},{9,14,17}},g3[233]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-11,-12,8},{11,7,-15,-14},{3,-16,15},{12,16,9,14}},g3[234]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-11,-12,8},{11,7,-15,-14},{3,-17,12,15},{9,14,17}},g3[235]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-11,-12,8},{11,-13,17,9},{7,-15,13},{3,-17,12,15}},g3[236]={{1,-6,-7},{2,-5,6},{5,-8,-9},{4,-11,-12,8},{11,7,-15,17,9},{3,-16,15},{12,16,-17}},g3[237]={{1,-6,-7},{2,-5,6},{5,4,-10,-9},{10,-11,-12},{11,-13,-14},{7,3,-16,13},{12,16,9,14}},g3[238]={{1,-6,-7},{2,-5,6},{5,4,-10,-9},{10,-11,-12},{11,-13,-14},{7,3,-17,12,13},{9,14,17}},g3[239]={{1,-6,-7},{2,-5,6},{5,4,-10,-9},{10,-11,-12},{11,7,-15,-14},{3,-16,15},{12,16,9,14}},g3[240]={{1,-6,-7},{2,-5,6},{5,4,-10,-9},{10,-11,-12},{11,7,-15,-14},{3,-17,12,15},{9,14,17}},g3[241]={{1,-6,-7},{2,-5,6},{5,4,-10,-9},{10,-11,-12},{11,7,-15,17,9},{3,-16,15},{12,16,-17}},g3[242]={{1,-6,-7},{2,-5,6},{5,-8,14,17},{4,-10,8},{10,-11,-12},{11,-13,-14},{7,3,-17,12,13}},g3[243]={{1,-6,-7},{2,-5,6},{5,-8,14,17},{4,-10,8},{10,-11,-12},{11,7,-15,-14},{3,-17,12,15}},g3[244]={{1,-6,-7},{2,-5,6},{5,-8,14,17},{4,-10,8},{10,-11,16,-17},{11,7,-15,-14},{3,-16,15}},g3[245]={{1,-6,-7},{2,-5,6},{5,-8,14,17},{4,-10,8},{10,7,-15,-14,-12},{3,-16,15},{12,16,-17}},g3[246]={{1,-6,-7},{2,-5,6},{5,-8,11,7,-15,17},{4,-10,8},{10,-11,-12},{3,-16,15},{12,16,-17}},g3[247]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,-13,16,4,12},{3,9,-16,13}},g3[248]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-5},{5,-11,17,4},{11,-13,-14},{3,9,-17,14,13}},g3[249]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-5},{5,-11,17,4},{11,3,-15,-14},{9,-17,14,15}},g3[250]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-5},{5,-11,17,4},{11,-13,16,-17},{3,9,-16,13}},g3[251]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-5},{5,-11,17,4},{11,-13,15,9,-17},{3,-15,13}},g3[252]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,4,12}},g3[253]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,-13,-14},{3,9,-17,14,13},{4,12,17}},g3[254]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,3,-15,-14},{9,-17,14,15},{4,12,17}},g3[255]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,-13,16,-17},{3,9,-16,13},{4,12,17}},g3[256]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,3,9,-16,-14},{14,16,-17},{4,12,17}},g3[257]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,3,-15,16,-17},{9,-16,15},{4,12,17}},g3[258]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,-13,15,9,-17},{3,-15,13},{4,12,17}},g3[259]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,-12},{11,-13,16,4,12},{3,-15,13},{9,-16,15}},g3[260]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,14,-15},{9,-11,-13,-14},{3,13,11,-17},{4,15,17}},g3[261]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,17,4},{11,-13,-14},{3,-15,13},{9,-17,14,15}},g3[262]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,17,4},{11,-13,-14},{3,9,-16,13},{14,16,-17}},g3[263]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,17,4},{11,3,-15,-14},{9,-16,15},{14,16,-17}},g3[264]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,17,4},{11,-13,16,-17},{3,-15,13},{9,-16,15}},g3[265]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,12,-13,-15},{9,-11,-12},{13,-16,4,15},{3,16,11}},g3[266]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-13,-14,-12},{3,-15,13},{9,-16,15},{14,16,4,12}},g3[267]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-11,14,16,4},{11,-13,-14},{3,-15,13},{9,-16,15}},g3[268]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,12,-16,-17,-15},{9,-11,-12},{3,16,11},{4,15,17}},g3[269]={{1,-6,-7},{2,-8,6},{8,-9,-10},{7,10,-13,-14,17,4},{3,-15,13},{9,-16,15},{14,16,-17}},g3[270]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,4,12}},g3[271]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,-13,-14},{3,9,-17,14,13},{4,12,17}},g3[272]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,3,-15,-14},{9,-17,14,15},{4,12,17}},g3[273]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,-13,16,-17},{3,9,-16,13},{4,12,17}},g3[274]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,3,9,-16,-14},{14,16,-17},{4,12,17}},g3[275]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,3,-15,16,-17},{9,-16,15},{4,12,17}},g3[276]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,-12},{11,-13,15,9,-17},{3,-15,13},{4,12,17}},g3[277]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{9,-11,-12},{12,-13,-15,5},{13,-16,4,15},{3,16,11}},g3[278]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,17,4},{11,-13,-14},{3,-15,13},{9,-17,14,15}},g3[279]={{1,-6,-7},{2,-8,6},{8,-9,-5,7},{5,-11,17,4},{11,-13,-14},{3,9,-16,13},{14,16,-17}},g3[280]={{1,-6,-7},{2,-8,6},{8,-11,-12,-10},{7,10,12,-13,-15},{13,-16,-17},{3,16,11},{4,15,17}},g3[281]={{1,-6,-7},{2,-8,6},{8,-11,-12,-10},{7,10,14,17,4},{12,-13,-14},{3,13,-16},{11,-17,16}},g3[282]={{1,-6,-7},{2,-8,6},{8,-9,-11,-12,7},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,4,12}},g3[283]={{1,-6,-7},{2,-8,6},{8,-9,-11,-12,7},{11,-13,-14},{3,-15,13},{9,-17,14,15},{4,12,17}},g3[284]={{1,-6,-7},{2,-8,6},{8,-9,-11,-12,7},{11,-13,-14},{3,9,-16,13},{14,16,-17},{4,12,17}},g3[285]={{1,-6,-7},{2,-8,6},{8,-9,14,-15,7},{9,-11,-12},{12,-13,-14},{3,13,11,-17},{4,15,17}},g3[286]={{1,-6,-7},{2,-8,6},{8,-9,14,-15,7},{9,-11,-13,-14},{3,13,-16},{11,-17,16},{4,15,17}},g3[287]={{1,-6,-7},{2,-8,6},{8,-9,-11,17,4,7},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,-17}},g3[288]={{1,-6,-7},{2,-8,6},{8,-9,12,-13,-15,7},{9,-11,-12},{13,-16,-17},{3,16,11},{4,15,17}},g3[289]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,-5},{8,-11,-12},{12,11,3,16,-14},{5,14,-16,4}},g3[290]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,-5},{8,3,17,-12},{12,-13,-14},{5,14,13,-17,4}},g3[291]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,-5},{8,3,17,-12},{12,-13,-15,5},{4,15,13,-17}},g3[292]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,-5},{8,3,17,-12},{12,-17,16,-14},{5,14,-16,4}},g3[293]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,-5},{8,3,17,-12},{12,-17,16,-15,5},{4,15,-16}},g3[294]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,-11,-12},{12,11,3,16,-14},{4,15,-16}},g3[295]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,-11,-12},{12,-17,4,15,-14},{3,17,11}},g3[296]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,3,17,-12},{12,-13,-14},{4,15,13,-17}},g3[297]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,3,17,-12},{12,-17,16,-14},{4,15,-16}},g3[298]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,-11,-13,-14},{4,15,-16},{13,11,3,16}},g3[299]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,-17,16,-12},{12,-16,3,-14},{4,15,17}},g3[300]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,3,16,13,-12},{12,-13,-14},{4,15,-16}},g3[301]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,3,17,-13,-14},{4,15,-16},{13,-17,16}},g3[302]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-15},{8,-11,-17,16,-14},{4,15,-16},{3,17,11}},g3[303]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,12,-13,-15},{8,-11,-12},{4,15,13,-17},{3,17,11}},g3[304]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,12,-13,-15},{8,3,17,-12},{4,15,-16},{13,-17,16}},g3[305]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-16,4},{8,-11,-12},{12,-13,-14},{13,11,3,16}},g3[306]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-16,4},{8,-11,-12},{12,-17,16,-14},{3,17,11}},g3[307]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-16,4},{8,3,17,-12},{12,-13,-14},{13,-17,16}},g3[308]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,-16,4},{8,-11,-13,-14},{13,-17,16},{3,17,11}},g3[309]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,12,-13,-16,4},{8,-11,-12},{13,-17,16},{3,17,11}},g3[310]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,12,-17,16,-15},{8,-11,-12},{4,15,-16},{3,17,11}},g3[311]={{1,-6,-7},{6,-8,-9},{2,-10,9},{7,10,14,13,-17,4},{8,-11,-12},{12,-13,-14},{3,17,11}},g3[312]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-13,-14},{5,14,-16,4},{13,11,3,16}},g3[313]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-13,-14},{5,14,13,-17,4},{3,17,11}},g3[314]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-13,-15,5},{4,15,13,-17},{3,17,11}},g3[315]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-17,16,-14},{5,14,-16,4},{3,17,11}},g3[316]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,11,3,16,-14},{5,14,-15},{4,15,-16}},g3[317]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-13,-16,4,5},{13,-17,16},{3,17,11}},g3[318]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-17,4,15,-14},{5,14,-15},{3,17,11}},g3[319]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-12},{12,-17,16,-15,5},{4,15,-16},{3,17,11}},g3[320]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,3,17,-12},{12,-13,-14},{5,14,-15},{4,15,13,-17}},g3[321]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,3,17,-12},{12,-13,-14},{5,14,-16,4},{13,-17,16}},g3[322]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,3,17,-12},{12,-13,-15,5},{4,15,-16},{13,-17,16}},g3[323]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,3,17,-12},{12,-17,16,-14},{5,14,-15},{4,15,-16}},g3[324]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-13,-14},{5,14,-15},{4,15,-16},{13,11,3,16}},g3[325]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-13,-14},{5,14,-16,4},{13,-17,16},{3,17,11}},g3[326]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-17,16,-12},{12,-16,3,-14},{5,14,-15},{4,15,17}},g3[327]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,3,16,13,-12},{12,-13,-14},{5,14,-15},{4,15,-16}},g3[328]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,3,17,-13,-14},{5,14,-15},{4,15,-16},{13,-17,16}},g3[329]={{1,-6,-7},{6,-8,-9},{2,-5,7,9},{8,-11,-17,16,-14},{5,14,-15},{4,15,-16},{3,17,11}},g3[330]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,-11,-12},{12,-13,-14},{4,15,-16},{13,11,3,16}},g3[331]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,-11,-12},{12,-13,-14},{4,15,13,-17},{3,17,11}},g3[332]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,-11,-12},{12,-16,3,-14},{11,-17,16},{4,15,17}},g3[333]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,-11,-12},{12,-17,16,-14},{4,15,-16},{3,17,11}},g3[334]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,3,17,-12},{12,-13,-14},{4,15,-16},{13,-17,16}},g3[335]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,-11,-13,-14},{3,13,-16},{11,-17,16},{4,15,17}},g3[336]={{1,-6,-7},{6,-8,-9},{2,14,-15,7,9},{8,-17,16,-12},{12,-13,-14},{3,13,-16},{4,15,17}},g3[337]={{1,-6,-7},{6,-8,-9},{2,12,-13,-15,7,9},{8,-11,-12},{4,15,-16},{13,-17,16},{3,17,11}},g3[338]={{1,-6,-7},{6,-8,-9},{2,14,-16,4,7,9},{8,-11,-12},{12,-13,-14},{13,-17,16},{3,17,11}},g3[339]={{1,-6,-7},{6,-8,-9},{2,14,17,4,7,9},{8,-11,-12},{12,-13,-14},{3,13,-16},{11,-17,16}},g3[340]={{1,-6,-7},{7,-8,-5},{6,-9,2,8},{9,-17,14,-12},{3,12,-14,-15},{5,15,-16},{4,16,17}},g3[341]={{1,-6,-7},{7,-8,-5},{6,-11,-12,2,8},{3,12,-14,-15},{5,15,-16},{11,-17,14},{4,16,17}},g3[342]={{1,-6,-7},{7,-8,-5},{6,-17,14,-12,-10},{2,8,10},{3,12,-14,-15},{5,15,-16},{4,16,17}},g3[343]={{1,-6,-7},{7,-8,-5},{6,-17,14,-12,2,8},{3,12,-13},{13,-14,-15},{5,15,-16},{4,16,17}},g3[344]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,-12},{11,7,-15,-14},{3,-16,15},{12,16,9,14}},g3[345]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,-12},{11,7,-15,-14},{3,-17,12,15},{9,14,17}},g3[346]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,-12},{11,-13,17,9},{7,-15,13},{3,-17,12,15}},g3[347]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,-12},{11,7,-15,17,9},{3,-16,15},{12,16,-17}},g3[348]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,-12},{11,-13,12,16,9},{7,-15,13},{3,-16,15}},g3[349]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,16,-17},{11,7,-15,-14},{3,-16,15},{9,14,17}},g3[350]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,16,-17},{11,-13,17,9},{7,-15,13},{3,-16,15}},g3[351]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-13,-14,-12},{7,-15,13},{3,-16,15},{12,16,9,14}},g3[352]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,7,-15,-14,-12},{3,-16,15},{12,16,-17},{9,14,17}},g3[353]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-11,16,9,14},{11,-13,-14},{7,-15,13},{3,-16,15}},g3[354]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-13,-14,16,-17},{7,-15,13},{3,-16,15},{9,14,17}},g3[355]={{1,-6,-7},{2,-8,-9,6},{4,-10,8},{10,-13,17,9,-12},{7,-15,13},{3,-16,15},{12,16,-17}},g3[356]={{1,-6,-7},{2,-8,-9,6},{4,-11,-12,8},{11,-13,-14},{7,-15,13},{3,-16,15},{12,16,9,14}},g3[357]={{1,-6,-7},{2,-8,-9,6},{4,-11,-12,8},{11,-13,-14},{7,-15,13},{3,-17,12,15},{9,14,17}},g3[358]={{1,-6,-7},{2,-8,-9,6},{4,-11,-12,8},{11,7,-15,-14},{3,-16,15},{12,16,-17},{9,14,17}},g3[359]={{1,-6,-7},{2,-8,-9,6},{4,-11,-12,8},{11,-13,17,9},{7,-15,13},{3,-16,15},{12,16,-17}},g3[360]={{1,-6,-7},{2,-8,-9,6},{4,-13,-14,-12,8},{7,-15,13},{3,-16,15},{12,16,-17},{9,14,17}},g3[361]={{1,-6,-7},{2,-9,-10,6},{7,10,-11,-12},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,4,12}},g3[362]={{1,-6,-7},{2,-9,-10,6},{7,10,-11,-12},{11,-13,-14},{3,-15,13},{9,-17,14,15},{4,12,17}},g3[363]={{1,-6,-7},{2,-9,-10,6},{7,10,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,-17},{4,12,17}},g3[364]={{1,-6,-7},{2,-9,-10,6},{7,10,-11,-12},{11,3,-15,-14},{9,-16,15},{14,16,-17},{4,12,17}},g3[365]={{1,-6,-7},{2,-9,-10,6},{7,10,-11,-12},{11,-13,16,-17},{3,-15,13},{9,-16,15},{4,12,17}},g3[366]={{1,-6,-7},{2,-9,-10,6},{7,10,14,-15},{9,-11,-12},{12,-13,-14},{3,13,11,-17},{4,15,17}},g3[367]={{1,-6,-7},{2,-9,-10,6},{7,10,14,-15},{9,-11,-12},{12,-13,-14},{13,-16,4,15},{3,16,11}},g3[368]={{1,-6,-7},{2,-9,-10,6},{7,10,14,-15},{9,-11,-13,-14},{3,13,-16},{11,-17,16},{4,15,17}},g3[369]={{1,-6,-7},{2,-9,-10,6},{7,10,-11,17,4},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,-17}},g3[370]={{1,-6,-7},{2,-9,-10,6},{7,10,12,-13,-15},{9,-11,-12},{13,-16,-17},{3,16,11},{4,15,17}},g3[371]={{1,-6,-7},{2,-9,-10,6},{7,10,-13,-14,-12},{3,-15,13},{9,-16,15},{14,16,-17},{4,12,17}},g3[372]={{1,-6,-7},{2,-9,-10,6},{7,10,14,17,4},{9,-11,-12},{12,-13,-14},{3,13,-16},{11,-17,16}},g3[373]={{1,-6,-7},{6,-11,-12,-9},{2,-10,9},{7,10,14,-15},{12,-13,-14},{4,15,-16},{13,11,3,16}},g3[374]={{1,-6,-7},{6,-11,-12,-9},{2,-10,9},{7,10,14,-15},{12,-16,3,-14},{11,-17,16},{4,15,17}},g3[375]={{1,-6,-7},{6,-11,-12,-9},{2,-10,9},{7,10,14,-15},{12,-17,16,-14},{4,15,-16},{3,17,11}},g3[376]={{1,-6,-7},{6,-11,-12,-9},{2,-10,9},{7,10,12,-13,-15},{4,15,-16},{13,-17,16},{3,17,11}},g3[377]={{1,-6,-7},{6,-11,-12,-9},{2,-10,9},{7,10,14,-16,4},{12,-13,-14},{13,-17,16},{3,17,11}},g3[378]={{1,-6,-7},{6,-11,-12,-9},{2,-10,9},{7,10,14,17,4},{12,-13,-14},{3,13,-16},{11,-17,16}},g3[379]={{1,-6,-7},{6,-11,-12,-9},{2,-5,7,9},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[380]={{1,-6,-7},{6,-11,-12,-9},{2,14,-15,7,9},{12,-13,-14},{3,13,-16},{11,-17,16},{4,15,17}},g3[381]={{1,-6,-7},{6,-11,-12,-9},{2,14,-15,7,9},{12,-13,-14},{4,15,-16},{13,-17,16},{3,17,11}},g3[382]={{1,-6,-7},{7,-8,15,-16},{6,-11,-12,2,8},{3,12,-13},{13,-14,-15},{11,-17,14},{4,16,17}},g3[383]={{1,-6,-7},{7,-8,15,-16},{6,-17,14,-12,-10},{2,8,10},{3,12,-13},{13,-14,-15},{4,16,17}},g3[384]={{1,-6,-7},{2,4,-10,-9,6},{10,-11,-12},{11,-13,-14},{7,-15,13},{3,-16,15},{12,16,9,14}},g3[385]={{1,-6,-7},{2,4,-10,-9,6},{10,-11,-12},{11,-13,-14},{7,-15,13},{3,-17,12,15},{9,14,17}},g3[386]={{1,-6,-7},{2,4,-10,-9,6},{10,-11,-12},{11,7,-15,-14},{3,-16,15},{12,16,-17},{9,14,17}},g3[387]={{1,-6,-7},{2,4,-10,-9,6},{10,-11,-12},{11,-13,17,9},{7,-15,13},{3,-16,15},{12,16,-17}},g3[388]={{1,-6,-7},{2,-8,14,17,6},{4,-10,8},{10,-11,-12},{11,-13,-14},{7,-15,13},{3,-17,12,15}},g3[389]={{1,-6,-7},{2,-8,14,17,6},{4,-11,-12,8},{11,-13,-14},{7,-15,13},{3,-16,15},{12,16,-17}},g3[390]={{1,-6,-7},{2,-9,-5,7,6},{5,-11,-12},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,4,12}},g3[391]={{1,-6,-7},{2,-9,-5,7,6},{5,-11,-12},{11,-13,-14},{3,-15,13},{9,-17,14,15},{4,12,17}},g3[392]={{1,-6,-7},{2,-9,-5,7,6},{5,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,-17},{4,12,17}},g3[393]={{1,-6,-7},{2,-9,-5,7,6},{5,-11,-12},{11,-13,16,-17},{3,-15,13},{9,-16,15},{4,12,17}},g3[394]={{1,-6,-7},{2,-9,-5,7,6},{9,-11,-12},{12,-13,-14},{5,14,-15},{3,13,11,-17},{4,15,17}},g3[395]={{1,-6,-7},{2,-9,-5,7,6},{9,-11,-12},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[396]={{1,-6,-7},{2,-9,-5,7,6},{9,-11,-12},{12,-13,-15,5},{13,-16,-17},{3,16,11},{4,15,17}},g3[397]={{1,-6,-7},{2,-11,-12,-10,6},{7,10,-5},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[398]={{1,-6,-7},{2,-11,-12,-10,6},{7,10,14,-15},{12,-13,-14},{3,13,-16},{11,-17,16},{4,15,17}},g3[399]={{1,-6,-7},{2,4,-10,14,17,6},{10,-11,-12},{11,-13,-14},{7,-15,13},{3,-16,15},{12,16,-17}},g3[400]={{1,-6,-7},{2,-9,-11,-12,7,6},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,-17},{4,12,17}},g3[401]={{1,-6,-7},{2,-9,14,-15,7,6},{9,-11,-12},{12,-13,-14},{3,13,-16},{11,-17,16},{4,15,17}},g3[402]={{1,-6,-7},{2,-11,-12,-5,7,6},{12,-13,-14},{5,14,-15},{3,13,-16},{11,-17,16},{4,15,17}},g3[403]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,-12,-13},{4,-8,12},{8,5,-16,-15},{3,15,-9,16,13}},g3[404]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-9,17},{5,13,3,-17,14}},g3[405]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,-12,-13},{4,-8,12},{8,5,13,3,-17,-15},{-9,17,15}},g3[406]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-9,16,13,3},{5,-16,14}},g3[407]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,4,-8,-13},{8,-14,-15},{5,7,15,-9,14},{3,-7,13}},g3[408]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,4,-8,-13},{8,5,-16,-15},{3,-7,13},{16,7,15,-9}},g3[409]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,4,-8,-13},{8,-14,-9,17},{5,7,-17,14},{3,-7,13}},g3[410]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,4,-8,-13},{8,5,7,-17,-15},{3,-7,13},{-9,17,15}},g3[411]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,4,-8,-13},{8,5,-16,-9,17},{3,-7,13},{16,7,-17}},g3[412]={{1,-6,-10},{2,10,-5},{6,-11,9},{11,4,-8,-13},{8,-14,-9,16,7},{5,-16,14},{3,-7,13}},g3[413]={{1,-6,-10},{2,10,-5},{6,-11,17,15},{11,4,-14,-15,-13},{5,-16,14},{3,-7,13},{16,7,-17}},g3[414]={{1,-6,-10},{2,10,-5},{6,-12,-13,9},{4,-8,12},{8,-14,-15},{5,7,15,-9,14},{3,-7,13}},g3[415]={{1,-6,-10},{2,10,-5},{6,-12,-13,9},{4,-8,12},{8,5,-16,-15},{3,-7,13},{16,7,15,-9}},g3[416]={{1,-6,-10},{2,10,-5},{6,-12,-13,9},{4,-8,12},{8,5,-16,-15},{3,-17,16,13},{-9,17,15}},g3[417]={{1,-6,-10},{2,10,-5},{6,-12,-13,9},{4,-8,12},{8,5,7,-17,-15},{3,-7,13},{-9,17,15}},g3[418]={{1,-6,-10},{2,10,-5},{6,-12,-13,9},{4,-8,12},{8,-14,-9,16,7},{5,-16,14},{3,-7,13}},g3[419]={{1,-6,-10},{2,10,-5},{6,4,-8,-13,9},{8,-14,-15},{5,7,-17,14},{3,-7,13},{-9,17,15}},g3[420]={{1,-6,-10},{2,10,-5},{6,4,-8,-13,9},{8,-14,-9,17},{5,-16,14},{3,-7,13},{16,7,-17}},g3[421]={{1,-6,-10},{2,10,-5},{6,-12,-13,17,15},{4,-8,12},{8,-14,-15},{5,-16,14},{3,-17,16,13}},g3[422]={{1,-6,-10},{2,10,-16,14},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-15},{3,15,-9,16,13}},g3[423]={{1,-6,-10},{2,10,-16,14},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-9,17},{3,-17,16,13}},g3[424]={{1,-6,-10},{2,10,-16,14},{6,-11,9},{11,4,-8,-13},{8,-14,-15},{3,-7,13},{16,7,15,-9}},g3[425]={{1,-6,-10},{2,10,-16,14},{6,-11,9},{11,4,-8,-13},{8,-14,-9,17},{3,-7,13},{16,7,-17}},g3[426]={{1,-6,-10},{2,10,-16,14},{6,-11,9},{11,4,-14,-15,-13},{3,-7,13},{16,7,-17},{-9,17,15}},g3[427]={{1,-6,-10},{2,10,-16,14},{6,-11,17,15},{11,-12,-13},{4,-8,12},{8,-14,-15},{3,-17,16,13}},g3[428]={{1,-6,-10},{2,10,-16,14},{6,-12,-13,9},{4,-8,12},{8,-14,-15},{3,-7,13},{16,7,15,-9}},g3[429]={{1,-6,-10},{2,10,-16,14},{6,-12,-13,9},{4,-8,12},{8,-14,-15},{3,-17,16,13},{-9,17,15}},g3[430]={{1,-6,-10},{2,10,-16,14},{6,4,-8,-13,9},{8,-14,-15},{3,-7,13},{16,7,-17},{-9,17,15}},g3[431]={{1,-6,-10},{2,10,-16,14},{6,-12,-13,17,15},{4,-8,12},{8,-14,-15},{3,-7,13},{16,7,-17}},g3[432]={{1,-6,-10},{2,10,7,-17,14},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-9,17},{3,-7,13}},g3[433]={{1,-6,-10},{2,10,7,-17,14},{6,-11,9},{11,-12,-13},{4,-14,-15,12},{3,-7,13},{-9,17,15}},g3[434]={{1,-6,-10},{2,10,7,15,-9,14},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-15},{3,-7,13}},g3[435]={{1,-6,-10},{2,10,13,3,-17,14},{6,-11,9},{11,-12,-13},{4,-8,12},{8,-14,-15},{-9,17,15}},g3[436]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,-14,6},{10,12,3,4,-6,14}},g3[437]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,10,-15,6},{12,3,4,-6,15}},g3[438]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,-14,17,4},{10,12,3,-17,14}},g3[439]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,10,12,-16,6},{3,4,-6,16}},g3[440]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,10,-15,17,4},{12,3,-17,15}},g3[441]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,-14,16,3,4},{10,12,-16,14}},g3[442]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,10,-15,16,3,4},{12,-16,15}},g3[443]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-16,15},{5,-13,11},{13,10,-15,6},{3,4,-6,16}},g3[444]={{1,-7,-5},{2,-8,7},{8,-9,-10},{9,-11,-16,14,10},{5,-13,11},{13,-14,6},{3,4,-6,16}},g3[445]={{1,-7,-5},{2,-8,7},{8,-9,-15,14},{9,-11,-16,15},{5,-13,11},{13,-14,6},{3,4,-6,16}},g3[446]={{1,-7,-5},{2,-8,7},{8,-11,-12,-10},{5,-13,11},{13,-14,6},{10,12,-16,14},{3,4,-6,16}},g3[447]={{1,-7,-5},{2,-8,7},{8,-11,-12,-10},{5,-13,11},{13,-14,17,4},{10,12,-16,14},{3,-17,16}},g3[448]={{1,-7,-5},{2,-8,7},{8,-11,-12,-10},{5,-13,11},{13,-14,16,3,4},{10,-15,14},{12,-16,15}},g3[449]={{1,-7,-5},{2,-8,7},{8,-9,12,-16,14},{9,-11,-12},{5,-13,11},{13,-14,6},{3,4,-6,16}},g3[450]={{1,-7,-5},{2,-8,7},{8,-11,-12,-15,14},{5,-13,11},{13,-14,6},{12,-16,15},{3,4,-6,16}},g3[451]={{1,-7,-5},{2,-8,7},{8,-11,-16,15,-10},{5,-13,11},{13,-14,6},{10,-15,14},{3,4,-6,16}},g3[452]={{1,-7,-5},{2,-9,-10,7},{9,-11,-12},{5,-13,11},{13,-14,6},{10,-15,14},{12,3,4,-6,15}},g3[453]={{1,-7,-5},{2,-9,-10,7},{9,-11,-12},{5,-13,11},{13,-14,6},{10,12,-16,14},{3,4,-6,16}},g3[454]={{1,-7,-5},{2,-9,-10,7},{9,-11,-12},{5,-13,11},{13,10,-15,6},{12,-16,15},{3,4,-6,16}},g3[455]={{1,-7,-5},{2,-9,-10,7},{9,-11,-12},{5,-13,11},{13,-14,17,4},{10,-15,14},{12,3,-17,15}},g3[456]={{1,-7,-5},{2,-9,-10,7},{9,-11,-12},{5,-13,11},{13,-14,16,3,4},{10,-15,14},{12,-16,15}},g3[457]={{1,-7,-5},{2,-9,-10,7},{9,-11,-16,15},{5,-13,11},{13,-14,6},{10,-15,14},{3,4,-6,16}},g3[458]={{1,-7,-5},{2,-9,-10,7},{9,-11,3,-17,15},{5,-13,11},{13,-14,6},{10,-15,14},{4,-6,17}},g3[459]={{1,-7,-5},{2,-9,-15,14,7},{9,-11,-12},{5,-13,11},{13,-14,6},{12,-16,15},{3,4,-6,16}},g3[460]={{1,-7,-5},{2,-11,-12,-10,7},{5,-13,11},{13,-14,6},{10,-15,14},{12,-16,15},{3,4,-6,16}},g3[461]={{1,-7,-5},{2,-11,-12,-10,7},{5,-13,11},{13,-14,17,4},{10,-15,14},{12,-16,15},{3,-17,16}},g3[462]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,2,9,3,11,14}},g3[463]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,17,11},{13,2,9,3,-17}},g3[464]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-12,10},{12,2,9,-16,-14},{3,11,14,16}},g3[465]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,16,3,11},{13,2,9,-16}},g3[466]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-13,-14,10},{13,2,9,-16},{3,11,14,16}},g3[467]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-13,-14,10},{13,2,9,3,-17},{11,14,17}},g3[468]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-13,-14,10},{13,-15,3,11,14},{2,9,15}},g3[469]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-13,17,11,10},{13,2,9,-16},{3,-17,16}},g3[470]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-13,17,11,10},{13,-15,3,-17},{2,9,15}},g3[471]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-15,-16,-14,10},{2,9,15},{3,11,14,16}},g3[472]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-13,16,3,11,10},{13,-15,-16},{2,9,15}},g3[473]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-15,3,-17,-14,10},{2,9,15},{11,14,17}},g3[474]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,-11},{6,-15,-16,17,11,10},{2,9,15},{3,-17,16}},g3[475]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-13,-14},{13,2,9,3,-17},{11,14,17}},g3[476]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-13,-14},{13,-15,3,11,14},{2,9,15}},g3[477]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-13,17,11},{13,2,9,-16},{3,-17,16}},g3[478]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-13,17,11},{13,-15,3,-17},{2,9,15}},g3[479]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-15,-16,-14},{2,9,15},{3,11,14,16}},g3[480]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-13,16,3,11},{13,-15,-16},{2,9,15}},g3[481]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,-11},{12,-15,-16,17,11},{2,9,15},{3,-17,16}},g3[482]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,14,17},{6,-13,-14,10},{13,2,9,-16},{3,-17,16}},g3[483]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,14,17},{6,-13,-14,10},{13,-15,3,-17},{2,9,15}},g3[484]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,14,17},{6,-15,-16,-14,10},{2,9,15},{3,-17,16}},g3[485]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,14,17},{12,-13,-14},{13,2,9,-16},{3,-17,16}},g3[486]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-12,14,17},{12,-13,-14},{13,-15,3,-17},{2,9,15}},g3[487]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-13,-14,-11},{13,2,9,-16},{3,-17,16},{11,14,17}},g3[488]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,-10,14,16,3},{6,-12,10},{12,-13,-14},{13,2,9,-16}},g3[489]={{1,-7,-6},{7,-8,-9},{4,-5,8},{5,6,-15,-16,-14,-11},{2,9,15},{3,-17,16},{11,14,17}},g3[490]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-13,-14},{13,2,9,-16},{3,11,14,16}},g3[491]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-13,-14},{13,2,9,3,-17},{11,14,17}},g3[492]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-13,-14},{13,-15,3,11,14},{2,9,15}},g3[493]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-13,17,11},{13,-15,3,-17},{2,9,15}},g3[494]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-15,-16,-14},{2,9,15},{3,11,14,16}},g3[495]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-13,16,3,11},{13,-15,-16},{2,9,15}},g3[496]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-15,3,-17,-14},{2,9,15},{11,14,17}},g3[497]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-12,10},{12,-15,-16,17,11},{2,9,15},{3,-17,16}},g3[498]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-13,-14,10},{13,2,9,-16},{3,-17,16},{11,14,17}},g3[499]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-13,-14,10},{13,-15,3,-17},{2,9,15},{11,14,17}},g3[500]={{1,-7,-6},{7,-8,-9},{4,-10,-11,8},{6,-13,17,11,10},{13,-15,-16},{2,9,15},{3,-17,16}},g3[501]={{1,-7,-6},{7,-8,-9},{4,6,-12,-11,8},{12,-13,-14},{13,-15,-16},{2,9,15},{3,11,14,16}},g3[502]={{1,-7,-6},{7,-8,-9},{4,6,-12,-11,8},{12,-13,-14},{13,-15,3,-17},{2,9,15},{11,14,17}},g3[503]={{1,-7,-6},{7,-8,-9},{4,6,-12,-11,8},{12,-13,17,11},{13,-15,-16},{2,9,15},{3,-17,16}},g3[504]={{1,-7,-6},{7,-8,-9},{4,6,-12,-11,8},{12,-15,-16,-14},{2,9,15},{3,-17,16},{11,14,17}},g3[505]={{1,-7,-6},{7,-8,-9},{4,-10,14,17,8},{6,-12,10},{12,-13,-14},{13,2,9,-16},{3,-17,16}},g3[506]={{1,-7,-6},{7,-8,-9},{4,-10,14,17,8},{6,-13,-14,10},{13,-15,-16},{2,9,15},{3,-17,16}},g3[507]={{1,-7,-6},{7,-8,-9},{4,6,-12,14,17,8},{12,-13,-14},{13,-15,-16},{2,9,15},{3,-17,16}},g3[508]={{1,-7,-6},{7,-8,-9},{4,6,-13,-14,-11,8},{13,-15,-16},{2,9,15},{3,-17,16},{11,14,17}},g3[509]={{1,-7,-6},{7,-8,-9},{4,-10,14,16,3,8},{6,-12,10},{12,-13,-14},{13,-15,-16},{2,9,15}},g3[510]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,2,9,-16},{3,11,14,16}},g3[511]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,2,9,3,-17},{11,14,17}},g3[512]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,-15,3,11,14},{2,9,15}},g3[513]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-13,17,11},{13,2,9,-16},{3,-17,16}},g3[514]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-13,17,11},{13,-15,3,-17},{2,9,15}},g3[515]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-15,-16,-14},{2,9,15},{3,11,14,16}},g3[516]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-13,16,3,11},{13,-15,-16},{2,9,15}},g3[517]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-15,3,-17,-14},{2,9,15},{11,14,17}},g3[518]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-12,10},{12,-15,-16,17,11},{2,9,15},{3,-17,16}},g3[519]={{1,-7,-6},{7,4,-5,-9},{5,-10,-11},{6,-13,-14,10},{13,2,9,-16},{3,-17,16},{11,14,17}},g3[520]={{1,-7,-6},{7,4,-5,-9},{5,6,-12,-11},{12,-13,-14},{13,-15,-16},{2,9,15},{3,11,14,16}},g3[521]={{1,-7,-6},{7,4,-5,-9},{5,6,-12,-11},{12,-13,-14},{13,-15,3,-17},{2,9,15},{11,14,17}},g3[522]={{1,-7,-6},{7,4,-5,-9},{5,6,-12,-11},{12,-13,17,11},{13,-15,-16},{2,9,15},{3,-17,16}},g3[523]={{1,-7,-6},{7,4,-5,-9},{5,6,-12,-11},{12,-15,-16,-14},{2,9,15},{3,-17,16},{11,14,17}},g3[524]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,-15,3,11,14}},g3[525]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,17,11},{13,-15,3,-17}},g3[526]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-15,-16,-14},{3,11,14,16}},g3[527]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,16,3,11},{13,-15,-16}},g3[528]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-15,-16,17,11},{3,-17,16}},g3[529]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,-11},{6,-13,17,11,10},{13,-15,-16},{3,-17,16}},g3[530]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,6,-12,-11},{12,-13,-14},{13,-15,-16},{3,11,14,16}},g3[531]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,6,-12,-11},{12,-13,-14},{13,-15,3,-17},{11,14,17}},g3[532]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,6,-12,-11},{12,-13,17,11},{13,-15,-16},{3,-17,16}},g3[533]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,6,-12,-11},{12,-15,-16,-14},{3,-17,16},{11,14,17}},g3[534]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,-10,14,17},{6,-13,-14,10},{13,-15,-16},{3,-17,16}},g3[535]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,6,-12,14,17},{12,-13,-14},{13,-15,-16},{3,-17,16}},g3[536]={{1,-7,-6},{7,-8,15,2},{4,-5,8},{5,6,-13,-14,-11},{13,-15,-16},{3,-17,16},{11,14,17}},g3[537]={{1,-7,-6},{7,-8,15,2},{4,-10,-11,8},{6,-12,10},{12,-13,-14},{13,-15,-16},{3,11,14,16}},g3[538]={{1,-7,-6},{7,-8,15,2},{4,-10,-11,8},{6,-12,10},{12,-13,-14},{13,-15,3,-17},{11,14,17}},g3[539]={{1,-7,-6},{7,-8,15,2},{4,-10,-11,8},{6,-12,10},{12,-13,17,11},{13,-15,-16},{3,-17,16}},g3[540]={{1,-7,-6},{7,-8,15,2},{4,-10,-11,8},{6,-12,10},{12,-15,-16,-14},{3,-17,16},{11,14,17}},g3[541]={{1,-7,-6},{7,4,-5,15,2},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,-15,-16},{3,11,14,16}},g3[542]={{1,-7,-6},{7,4,-5,15,2},{5,-10,-11},{6,-12,10},{12,-13,-14},{13,-15,3,-17},{11,14,17}},g3[543]={{1,-7,-6},{7,4,-5,15,2},{5,-10,-11},{6,-12,10},{12,-13,17,11},{13,-15,-16},{3,-17,16}},g3[544]={{1,-7,-6},{7,4,-5,15,2},{5,-10,-11},{6,-12,10},{12,-15,-16,-14},{3,-17,16},{11,14,17}},g3[545]={{1,-7,-6},{7,4,-5,15,2},{5,-10,-11},{6,-13,-14,10},{13,-15,-16},{3,-17,16},{11,14,17}},g3[546]={{1,-7,-6},{7,4,-5,15,2},{5,6,-12,-11},{12,-13,-14},{13,-15,-16},{3,-17,16},{11,14,17}},g3[547]={{1,-7,-6},{7,4,-5,15,2},{5,-10,14,17},{6,-12,10},{12,-13,-14},{13,-15,-16},{3,-17,16}},g3[548]={{1,-7,-6},{7,-8,-16,13,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,17,11},{3,-17,16}},g3[549]={{1,-7,-6},{7,-8,-16,13,2},{4,-5,8},{5,6,-12,-11},{12,-13,-14},{3,-17,16},{11,14,17}},g3[550]={{1,-7,-6},{7,-8,3,-17,13,2},{4,-5,8},{5,-10,-11},{6,-12,10},{12,-13,-14},{11,14,17}},g3[551]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-12,5},{12,10,4,6},{-6,-14,-15},{3,14,7,-5,15}},g3[552]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-12,5},{12,10,4,6},{-6,-14,17,-5},{3,14,7,-17}},g3[553]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-12,5},{12,10,4,6},{-6,-16,3,-15},{7,-5,15,16}},g3[554]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-12,5},{12,10,4,6},{-6,7,-17,3,-15},{-5,15,17}},g3[555]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-12,5},{12,10,4,6},{-6,-14,16,7,-5},{3,14,-16}},g3[556]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-12,5},{12,10,4,6},{-6,-16,3,17,-5},{7,-17,16}},g3[557]={{1,-7,-8},{2,8,-9},{9,-10,-11},{4,11,-13,5},{10,6,13},{-6,-16,3,-15},{7,-5,15,16}},g3[558]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-14,-15},{3,14,7,-5,15}},g3[559]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-14,17,-5},{3,14,7,-17}},g3[560]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-16,3,-15},{7,-5,15,16}},g3[561]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-14,16,7,-5},{3,14,-16}},g3[562]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-16,3,17,-5},{7,-17,16}},g3[563]={{1,-7,-8},{2,8,-9},{9,-10,-11},{4,11,10,6,5},{-6,-14,-15},{3,14,-16},{7,-5,15,16}},g3[564]={{1,-7,-8},{2,8,-9},{9,-10,-11},{11,10,4,6,5},{-6,-14,-15},{3,14,7,-17},{-5,15,17}},g3[565]={{1,-7,-8},{2,8,-9},{9,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,-15},{3,14,7,-5,15}},g3[566]={{1,-7,-8},{2,8,-9},{9,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,17,-5},{3,14,7,-17}},g3[567]={{1,-7,-8},{2,8,-9},{9,4,13,-11},{11,-12,5},{12,-13,6},{-6,-16,3,-15},{7,-5,15,16}},g3[568]={{1,-7,-8},{2,8,-9},{9,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,16,7,-5},{3,14,-16}},g3[569]={{1,-7,-8},{2,8,-9},{9,4,13,-11},{11,-13,6,5},{-6,-14,-15},{3,14,-16},{7,-5,15,16}},g3[570]={{1,-7,-8},{2,8,-9},{9,6,13,-11},{-12,-13,5},{4,11,12},{-6,-14,-15},{3,14,7,-5,15}},g3[571]={{1,-7,-8},{2,8,-9},{9,6,13,-11},{-12,-13,5},{4,11,12},{-6,-16,3,-15},{7,-5,15,16}},g3[572]={{1,-7,-8},{2,8,-9},{9,6,13,-11},{-12,-13,5},{4,11,12},{-6,-14,16,7,-5},{3,14,-16}},g3[573]={{1,-7,-8},{2,8,-9},{9,-10,-12,5},{12,-13,6},{4,13,10},{-6,-14,-15},{3,14,7,-5,15}},g3[574]={{1,-7,-8},{2,8,-9},{9,-10,-12,5},{12,-13,6},{4,13,10},{-6,-16,3,-15},{7,-5,15,16}},g3[575]={{1,-7,-8},{2,-9,7},{9,-10,-11},{4,-12,-13},{8,13,-14},{14,12,11,-16,17,10},{3,-17,16}},g3[576]={{1,-7,-8},{2,-9,7},{9,-10,-11},{4,-12,-14,8},{14,-15,17,10},{12,11,-16,15},{3,-17,16}},g3[577]={{1,-7,-8},{2,-9,7},{9,-10,-11},{4,-12,-14,8},{14,12,5,17,10},{11,-16,-5},{3,-17,16}},g3[578]={{1,-7,-8},{2,-9,7},{9,-10,-11},{10,5,6,17},{8,-14,-6,-5},{4,3,-16,14},{11,-17,16}},g3[579]={{1,-7,-8},{2,-9,7},{9,-10,-17,16},{10,5,-12},{8,-14,-6,-5},{4,3,-16,14},{12,6,17}},g3[580]={{1,-7,-8},{2,-9,7},{9,-10,-17,16},{10,5,6,17},{8,-14,-6,-5},{4,-15,14},{3,-16,15}},g3[581]={{1,-7,-8},{2,-6,17,7},{-10,6,-11},{10,5,-12},{8,12,-13},{3,4,-5,-17,-15},{11,13,15}},g3[582]={{1,-7,-8},{2,-6,17,7},{-10,6,-11},{10,5,-12},{8,12,15,11},{3,4,-16,-15},{-5,-17,16}},g3[583]={{1,-7,-8},{2,-6,17,7},{-10,6,-11},{10,5,-13,8},{3,4,-16,-15},{-5,-17,16},{11,13,15}},g3[584]={{1,-7,-8},{2,-6,17,7},{5,-12,6,-11},{8,12,-13},{3,4,-16,-15},{-5,-17,16},{11,13,15}},g3[585]={{1,-7,-8},{2,-6,17,7},{-10,6,13,15},{10,5,-12},{8,12,-13},{3,4,-16,-15},{-5,-17,16}},g3[586]={{1,-7,-8},{2,8,-10,-11},{11,-12,5},{12,-13,6},{4,13,10},{-6,-16,3,-15},{7,-5,15,16}},g3[587]={{1,-7,-8},{2,8,-10,-11},{11,-12,5},{12,10,4,6},{-6,-14,-15},{3,14,-16},{7,-5,15,16}},g3[588]={{1,-7,-8},{2,8,-10,-11},{11,-12,5},{12,10,4,6},{-6,-14,-15},{3,14,7,-17},{-5,15,17}},g3[589]={{1,-7,-8},{2,8,-10,-11},{11,-12,5},{12,10,4,6},{-6,-14,17,-5},{3,14,-16},{7,-17,16}},g3[590]={{1,-7,-8},{2,8,-10,-11},{11,-12,5},{12,10,4,6},{-6,-16,3,-15},{7,-17,16},{-5,15,17}},g3[591]={{1,-7,-8},{2,8,-10,-11},{4,11,-13,5},{10,6,13},{-6,-14,-15},{3,14,-16},{7,-5,15,16}},g3[592]={{1,-7,-8},{2,8,-10,-11},{4,11,-13,5},{10,6,13},{-6,-16,3,-15},{7,-17,16},{-5,15,17}},g3[593]={{1,-7,-8},{2,8,-10,-11},{11,10,4,6,5},{-6,-14,-15},{3,14,-16},{7,-17,16},{-5,15,17}},g3[594]={{1,-7,-8},{2,-10,-11,7},{4,-12,-13},{8,13,-14},{14,-15,17,10},{12,11,-16,15},{3,-17,16}},g3[595]={{1,-7,-8},{2,-10,-11,7},{4,-12,-13},{8,13,-14},{14,12,5,17,10},{11,-16,-5},{3,-17,16}},g3[596]={{1,-7,-8},{2,-10,-11,7},{4,-12,-13},{8,13,-15,6},{12,11,-16,15},{3,-17,16},{10,-6,17}},g3[597]={{1,-7,-8},{2,-10,-11,7},{4,-12,-13},{8,13,12,5,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[598]={{1,-7,-8},{2,-10,-11,7},{8,-12,-13},{13,-14,6},{10,-6,-5,11,3},{4,14,-16},{12,5,16}},g3[599]={{1,-7,-8},{2,-10,-11,7},{8,-12,-13},{13,12,5,4,6},{10,-6,-15},{11,-17,-5},{3,15,17}},g3[600]={{1,-7,-8},{2,-10,-11,7},{10,5,-12},{8,-13,-5},{13,4,-15,-6},{3,11,-17,15},{12,6,17}},g3[601]={{1,-7,-8},{2,-10,-11,7},{10,5,-12},{8,-13,-5},{13,-14,17,12},{4,3,-16,14},{11,-17,16}},g3[602]={{1,-7,-8},{2,-10,-11,7},{10,5,-12},{8,-14,-6,-5},{4,-15,14},{3,11,-17,15},{12,6,17}},g3[603]={{1,-7,-8},{2,-10,-11,7},{4,5,15,-13},{8,13,-15,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[604]={{1,-7,-8},{2,-10,-11,7},{4,-12,-14,8},{14,-15,6},{12,11,-16,15},{3,-17,16},{10,-6,17}},g3[605]={{1,-7,-8},{2,-10,-11,7},{4,-12,-14,8},{14,12,5,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[606]={{1,-7,-8},{2,-10,-11,7},{10,5,6,17},{8,-13,-5},{13,-14,-6},{4,-15,14},{3,11,-17,15}},g3[607]={{1,-7,-8},{2,-10,-11,7},{10,8,-13,-12},{13,-14,-6},{4,3,-16,14},{11,-17,16},{12,6,17}},g3[608]={{1,-7,-8},{2,-10,-11,7},{4,5,15,-14,8},{14,-15,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[609]={{1,-7,-8},{2,-6,-15,-11,7},{8,-12,-13},{13,-14,6},{4,14,-16},{12,5,16},{11,3,15,-5}},g3[610]={{1,-7,-8},{2,-6,16,-5,7},{-10,6,-11},{10,5,-12},{8,12,-13},{3,4,-16,-15},{11,13,15}},g3[611]={{1,-7,-8},{2,8,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,-15},{3,14,-16},{7,-5,15,16}},g3[612]={{1,-7,-8},{2,8,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,-15},{3,14,7,-17},{-5,15,17}},g3[613]={{1,-7,-8},{2,8,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,17,-5},{3,14,-16},{7,-17,16}},g3[614]={{1,-7,-8},{2,8,4,13,-11},{11,-12,5},{12,-13,6},{-6,-16,3,-15},{7,-17,16},{-5,15,17}},g3[615]={{1,-7,-8},{2,8,4,13,-11},{11,-13,6,5},{-6,-14,-15},{3,14,-16},{7,-17,16},{-5,15,17}},g3[616]={{1,-7,-8},{2,8,-10,-12,5},{12,10,4,6},{-6,-14,-15},{3,14,-16},{7,-17,16},{-5,15,17}},g3[617]={{1,-7,-8},{2,-10,-16,-5,7},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{3,10,-6,16}},g3[618]={{1,-7,-8},{2,-6,16,3,-11,7},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{11,-16,-5}},g3[619]={{1,-7,-8},{2,8,4,6,12,-11},{11,-12,5},{-6,-14,-15},{3,14,-16},{7,-17,16},{-5,15,17}},g3[620]={{1,-7,-8},{2,-10,3,15,-5,7},{8,-12,-13},{13,-14,6},{10,-6,-15},{4,14,-16},{12,5,16}},g3[621]={{1,-7,8},{2,-5,7},{5,-6,3,15},{6,-10,-11},{11,-12,-13},{13,16,-8,12,-15},{4,-16,10}},g3[622]={{1,-7,8},{2,-5,7},{5,-6,3,15},{6,-10,-11},{11,-12,-14,-15},{4,-16,10},{14,16,-8,12}},g3[623]={{1,-7,8},{2,-5,7},{5,-6,3,15},{6,-10,-11},{11,17,-8,-13},{13,16,-17,-15},{4,-16,10}},g3[624]={{1,-7,8},{2,-5,7},{5,-6,3,15},{6,-10,-11},{11,-12,16,-17,-15},{4,-16,10},{-8,12,17}},g3[625]={{1,-7,8},{2,-5,7},{5,-6,3,15},{6,-10,-11},{11,14,16,-8,-13},{13,-14,-15},{4,-16,10}},g3[626]={{1,-7,8},{2,-5,7},{5,-6,3,15},{6,-10,-11},{11,17,-8,-14,-15},{4,-16,10},{14,16,-17}},g3[627]={{1,-7,8},{2,-5,7},{5,-10,-11,-9},{11,17,-8,-13},{13,16,-17,-15},{3,15,9},{4,-16,10}},g3[628]={{1,-7,8},{2,-6,3,15,7},{6,-10,-11},{11,-12,-13},{13,-14,-15},{4,-16,10},{14,16,-8,12}},g3[629]={{1,-7,8},{2,-6,3,15,7},{6,-10,-11},{11,-12,-14,-15},{4,-16,10},{14,16,-17},{-8,12,17}},g3[630]={{1,-7,8},{2,-6,3,15,7},{6,-10,-12,-13},{13,-14,-15},{4,-16,10},{14,16,-17},{-8,12,17}},g3[631]={{1,-8,-7},{2,-9,8},{9,-10,-5},{5,-11,-12},{12,11,3,6,-14},{4,-17,7,14},{10,17,-6}},g3[632]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,-11,-6},{6,-12,-13},{3,13,12,-16,5},{4,7,16,11}},g3[633]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,-11,-6},{6,-12,-14,3},{5,14,12,-16},{4,7,16,11}},g3[634]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,-11,-6},{6,-16,15,-13},{3,13,-15,5},{4,7,16,11}},g3[635]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,-11,-6},{7,-13,4,11},{13,-14,-15},{3,5,6,15,14}},g3[636]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,-11,-6},{7,-13,4,11},{13,3,-16,-15},{5,6,15,16}},g3[637]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,-11,-6},{7,-13,4,11},{13,-14,16,5,6},{3,-16,14}},g3[638]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,4,-17,-6},{6,-12,-13},{3,13,12,-16,5},{7,16,17}},g3[639]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,4,-17,-6},{6,-12,-14,3},{5,14,12,-16},{7,16,17}},g3[640]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,4,-17,-6},{6,-16,15,-13},{3,13,-15,5},{7,16,17}},g3[641]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,4,-17,-6},{6,-12,-15,5,3},{12,-16,15},{7,16,17}},g3[642]={{1,-8,-7},{2,-9,8},{9,-10,-5},{10,4,-17,-6},{6,-16,5,14,-13},{3,13,-14},{7,16,17}},g3[643]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,-14,-15},{3,6,5,15,14}},g3[644]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,3,-16,-15},{6,5,15,16}},g3[645]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,-14,17,5},{3,6,-17,14}},g3[646]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,3,6,-17,-15},{5,15,17}},g3[647]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,-14,16,6,5},{3,-16,14}},g3[648]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,7,-13,11},{13,-14,-15},{3,-16,14},{6,5,15,16}},g3[649]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,7,-13,11},{13,-14,-15},{3,6,-17,14},{5,15,17}},g3[650]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,7,-13,11},{13,3,-16,-15},{6,-17,16},{5,15,17}},g3[651]={{1,-8,-7},{2,-9,8},{9,-11,-5,-6},{4,7,-13,11},{13,-14,17,5},{3,-16,14},{6,-17,16}},g3[652]={{1,-8,-7},{2,-9,8},{9,-11,-6,-5},{7,-12,11},{4,12,-13},{13,-14,-15},{3,5,6,15,14}},g3[653]={{1,-8,-7},{2,-9,8},{9,-11,-6,-5},{7,-12,11},{4,12,-13},{13,3,-16,-15},{5,6,15,16}},g3[654]={{1,-8,-7},{2,-9,8},{9,-11,-6,-5},{7,-12,11},{4,12,-13},{13,-14,17,6},{3,5,-17,14}},g3[655]={{1,-8,-7},{2,-9,8},{9,-11,-6,-5},{7,-12,11},{4,12,-13},{13,3,5,-17,-15},{6,15,17}},g3[656]={{1,-8,-7},{2,-9,8},{9,-11,-6,-5},{7,-12,11},{4,12,-13},{13,-14,16,5,6},{3,-16,14}},g3[657]={{1,-8,-7},{2,-10,-5,8},{5,-11,-12},{12,-13,-14},{13,11,3,6},{4,-17,7,14},{10,17,-6}},g3[658]={{1,-8,-7},{2,-10,-5,8},{5,-11,-12},{12,-15,6,-14},{4,-17,7,14},{10,17,-6},{3,15,11}},g3[659]={{1,-8,-7},{2,-10,-5,8},{5,-11,-12},{12,11,3,6,-14},{4,-16,14},{7,16,-17},{10,17,-6}},g3[660]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-12,-13},{3,13,-14},{5,14,12,-16},{4,7,16,11}},g3[661]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-12,-13},{3,13,-15,5},{12,-16,15},{4,7,16,11}},g3[662]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-12,-13},{3,13,12,-16,5},{4,-17,11},{7,16,17}},g3[663]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{7,-12,11},{4,12,-13},{13,-14,-15},{3,5,6,15,14}},g3[664]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{7,-12,11},{4,12,-13},{13,3,-16,-15},{5,6,15,16}},g3[665]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{7,-12,11},{4,12,-13},{13,-14,17,6},{3,5,-17,14}},g3[666]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{7,-12,11},{4,12,-13},{13,3,5,-17,-15},{6,15,17}},g3[667]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{7,-12,11},{4,12,-13},{13,-14,16,5,6},{3,-16,14}},g3[668]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-12,-14,3},{5,14,-15},{12,17,7,15},{4,-17,11}},g3[669]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-12,-14,3},{5,14,12,-16},{4,-17,11},{7,16,17}},g3[670]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-16,15,-13},{3,13,-15,5},{4,-17,11},{7,16,17}},g3[671]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-12,-15,5,3},{12,-16,15},{4,-17,11},{7,16,17}},g3[672]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-16,5,14,-13},{3,13,-14},{4,-17,11},{7,16,17}},g3[673]={{1,-8,-7},{2,-10,-5,8},{10,-11,-6},{6,-16,15,-14,3},{5,14,-15},{4,-17,11},{7,16,17}},g3[674]={{1,-8,-7},{2,-10,-5,8},{5,-11,-13,-14},{13,11,3,6},{4,-16,14},{7,16,-17},{10,17,-6}},g3[675]={{1,-8,-7},{2,-10,-5,8},{10,-11,15,17},{7,-13,4,11},{13,-14,-15},{3,-16,14},{5,-17,16}},g3[676]={{1,-8,-7},{2,-10,-5,8},{10,-11,15,16,5},{7,-12,11},{4,12,-13},{13,-14,-15},{3,-16,14}},g3[677]={{1,-8,-7},{2,-10,-6,8},{10,-11,-5},{4,-12,11},{7,-13,12},{13,3,-16,-15},{6,5,15,16}},g3[678]={{1,-8,-7},{2,-10,-6,8},{10,4,-12,-5},{7,-13,12},{13,-14,-15},{3,-16,14},{6,5,15,16}},g3[679]={{1,-8,-7},{2,-10,-6,8},{10,4,-12,-5},{7,-13,12},{13,3,-16,-15},{6,-17,16},{5,15,17}},g3[680]={{1,-8,-7},{2,-10,-6,8},{10,-11,15,16,6},{4,-12,11},{7,-13,12},{13,-14,-15},{3,-16,14}},g3[681]={{1,-8,-7},{2,-10,-16,14,8},{10,-11,-5},{4,-12,11},{7,-14,-15,12},{5,-17,16},{3,15,17}},g3[682]={{1,-8,-7},{2,-10,-16,14,8},{10,4,-12,-5},{7,-13,12},{13,-14,-15},{5,-17,16},{3,15,17}},g3[683]={{1,-8,-7},{2,-10,-16,14,8},{10,-11,-17,16},{4,-12,11},{7,-13,12},{13,-14,-15},{3,15,17}},g3[684]={{1,-8,-7},{2,-10,-17,16,8},{10,-11,15,17},{7,-12,11},{4,12,-13},{13,-14,-15},{3,-16,14}},g3[685]={{1,-9,-5},{9,10,17},{2,-13,-10},{13,-6,16},{5,15,6},{-15,4,-12,-14,3},{-17,-16,14,12}},g3[686]={{1,-9,-5},{9,10,17},{2,-13,-10},{13,-6,16},{5,15,6},{-15,4,-12,-11,-16,3},{-17,11,12}},g3[687]={{1,-9,-5},{9,10,17},{2,-13,-10},{13,-6,14,-11},{5,15,6},{-15,4,-12,-14,3},{-17,11,12}},g3[688]={{1,-9,-5},{9,10,17},{2,-13,-10},{13,-6,14,-11},{5,8,7,6},{4,-17,11,-8},{3,-7,-14}},g3[689]={{1,-9,-5},{9,10,17},{2,-6,16,-10},{5,15,6},{-15,8,-14,3},{4,-17,11,-8},{-16,14,-11}},g3[690]={{1,-9,-5},{9,10,17},{2,-6,16,-10},{5,8,7,6},{4,-12,-8},{-17,11,12},{-16,3,-7,-11}},g3[691]={{1,-9,-5},{9,10,17},{2,-6,16,-10},{5,8,7,6},{4,-17,11,-8},{-16,14,-11},{3,-7,-14}},g3[692]={{1,-9,-5},{9,10,17},{2,-6,3,-7,-11,-10},{5,15,6},{-15,8,7},{4,-12,-8},{-17,11,12}},g3[693]={{1,-9,-5},{9,10,11,12},{2,-13,-10},{13,-6,16},{5,15,6},{-15,4,-12,-14,3},{-16,14,-11}},g3[694]={{1,-9,-15},{15,-7,13},{2,-5,-13},{5,6,-17},{9,-11,8},{17,10,7,11},{4,-10,-8,-6,3}},g3[695]={{1,-9,-15},{15,-7,13},{2,-5,-13},{5,6,-17},{9,-11,8},{17,-16,4,7,11},{-8,-6,3,16}},g3[696]={{1,-9,-15},{15,-7,13},{2,-5,-13},{5,6,-17},{9,-11,14,16},{17,-16,4,7,11},{3,-14,-6}},g3[697]={{1,-9,-15},{15,-7,13},{2,-5,-13},{5,6,-17},{9,17,10,7,14,16},{4,-10,-16},{3,-14,-6}},g3[698]={{1,-9,-15},{15,-7,13},{2,6,-17,-13},{9,-11,8},{17,12,11},{7,-12,10},{4,-10,-8,-6,3}},g3[699]={{1,-9,-15},{15,-7,13},{2,6,-17,-13},{9,-11,8},{17,12,11},{7,-12,-16,4},{-8,-6,3,16}},g3[700]={{1,-9,-15},{15,-7,13},{2,3,-14,-17,-13},{9,-11,8},{17,12,11},{7,-12,-16,4},{-8,14,16}},g3[701]={{1,-9,-15},{15,-7,13},{2,3,-14,-17,-13},{9,-11,8},{17,10,7,11},{4,-10,-16},{-8,14,16}},g3[702]={{1,-9,-15},{15,-12,10,13},{2,-5,-13},{5,6,-17},{9,-11,8},{17,12,11},{4,-10,-8,-6,3}},g3[703]={{1,-10,-7},{2,-11,-6,10},{6,-12,-13},{13,12,9,3,8},{7,-8,-15},{4,-17,-9},{11,15,17}},g3[704]={{1,-10,-7},{2,-11,-6,10},{11,-12,-13},{7,-8,12},{8,-14,-15},{3,6,9,15,14},{4,13,-9}},g3[705]={{1,-10,-7},{2,-11,-6,10},{11,-12,-13},{7,-8,12},{8,3,-16,-15},{6,9,15,16},{4,13,-9}},g3[706]={{1,-10,-7},{2,-11,-6,10},{11,-12,-13},{7,-8,12},{8,-14,17,9},{3,6,-17,14},{4,13,-9}},g3[707]={{1,-10,-7},{2,-11,-6,10},{11,-12,-13},{7,-8,12},{8,3,6,-17,-15},{15,17,9},{4,13,-9}},g3[708]={{1,-10,-7},{2,-11,-6,10},{11,-12,-13},{7,-8,12},{8,-14,16,6,9},{3,-16,14},{4,13,-9}},g3[709]={{1,-10,-7},{2,-11,-6,10},{6,-12,-14,8},{7,-8,-15},{3,14,12,9},{4,-17,-9},{11,15,17}},g3[710]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,-13,-14},{3,4,-7,-16,13},{11,12,-9,7},{14,16,9}},g3[711]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,-13,-14},{3,8,9,14,13},{4,-7,-8},{11,12,-9,7}},g3[712]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,-13,-14},{3,4,-7,9,14,13},{11,-17,7},{12,-9,17}},g3[713]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,3,-15,-14},{15,8,9,14},{4,-7,-8},{11,12,-9,7}},g3[714]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,-13,16,9},{3,8,-16,13},{4,-7,-8},{11,12,-9,7}},g3[715]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,-13,16,9},{3,4,-7,-16,13},{11,-17,7},{12,-9,17}},g3[716]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,3,8,-16,-14},{4,-7,-8},{11,12,-9,7},{14,16,9}},g3[717]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,3,-15,16,9},{15,8,-16},{4,-7,-8},{11,12,-9,7}},g3[718]={{1,-10,-11},{10,5,-12},{2,-6,-5},{6,-13,15,8,9},{3,-15,13},{4,-7,-8},{11,12,-9,7}},g3[719]={{1,-10,-11},{10,5,-12},{2,-9,-5},{9,-13,-14},{13,4,-7,-15},{11,12,-6,7},{14,15,3,6}},g3[720]={{1,-10,-11},{10,5,-12},{2,-9,-5},{9,8,-15,-14},{4,-7,-8},{11,12,-6,7},{14,15,3,6}},g3[721]={{1,-10,-11},{10,5,-12},{3,-6,-5},{6,-13,16,8},{2,9,-16,13},{11,-17,-9},{12,4,-8,17}},g3[722]={{1,-10,-11},{10,5,-12},{2,-13,-14,-5},{13,8,-15},{4,-7,-8},{11,12,-6,7},{14,15,3,6}},g3[723]={{1,-10,-11},{10,5,-12},{2,-13,-14,-5},{13,4,-7,-15},{11,-16,7},{12,-6,16},{14,15,3,6}},g3[724]={{1,-10,-11},{10,5,-12},{2,-13,-14,-5},{3,4,-7,-16,13},{11,-17,7},{12,-9,17},{14,16,9}},g3[725]={{1,-10,-11},{10,5,-12},{2,3,-15,-14,-5},{15,8,-16},{4,-7,-8},{11,12,-9,7},{14,16,9}},g3[726]={{1,-10,-11},{10,5,-12},{3,2,-15,-14,-5},{15,9,-16},{11,-17,-9},{12,7,17},{4,14,16,-7}},g3[727]={{1,-10,-11},{10,5,-12},{3,2,-15,-14,-5},{15,9,8,14},{11,-17,-9},{12,7,17},{4,-8,-7}},g3[728]={{1,-10,-11},{10,5,-12},{3,2,9,-16,-14,-5},{11,-17,-9},{12,7,17},{4,-8,-7},{14,16,8}},g3[729]={{1,-10,-11},{10,5,7,17},{3,-6,-5},{6,-13,-14},{2,9,8,14,13},{11,-17,-9},{4,-8,-7}},g3[730]={{1,-10,-11},{10,5,7,17},{3,-6,-5},{6,2,-15,-14},{15,9,8,14},{11,-17,-9},{4,-8,-7}},g3[731]={{1,-10,-11},{10,5,7,17},{3,-6,-5},{6,-13,16,8},{2,9,-16,13},{11,-17,-9},{4,-8,-7}},g3[732]={{1,-10,-11},{10,5,7,17},{3,-6,-5},{6,2,-15,16,8},{15,9,-16},{11,-17,-9},{4,-8,-7}},g3[733]={{1,-10,-11},{10,5,7,17},{3,-6,-5},{6,-13,15,9,8},{2,-15,13},{11,-17,-9},{4,-8,-7}},g3[734]={{1,-10,-11},{10,5,7,17},{3,2,-15,-14,-5},{15,9,-16},{11,-17,-9},{4,-8,-7},{14,16,8}},g3[735]={{1,-10,-11},{10,5,-6,7,11},{2,-9,-5},{9,-13,-14},{13,8,-15},{4,-7,-8},{14,15,3,6}},g3[736]={{1,-10,-11},{10,5,7,-9,11},{3,-6,-5},{6,2,-15,-14},{15,9,-16},{4,-8,-7},{14,16,8}},g3[737]={{1,-16,-12},{16,8,7,17},{2,-13,-8},{13,11,-6},{12,15,14,6,-11},{4,-17,-15},{3,-14,-7}},g3[738]={{1,-16,-12},{16,8,7,17},{2,-13,-8},{13,11,10,14},{12,15,-10,-11},{4,-17,-15},{3,-14,-7}},g3[739]={{1,16,-11},{-16,2,-6,-7},{6,-17,-8},{8,13,-9,4},{7,9,14},{3,15,-14,17},{11,-13,-15}},g3[740]={{5,-10,-11},{1,-9,-5},{9,-12,-13},{12,8,3,17},{4,-7,-8},{11,10,2,-6,7},{13,-17,6}},g3[741]={{5,-10,-11},{1,-9,-5},{9,-12,-13},{12,8,3,17},{4,11,-15,-8},{15,10,2,-6},{13,-17,6}},g3[742]={{5,-10,-11},{1,-9,-5},{9,-12,-13},{12,4,-7,3,17},{11,-15,7},{15,10,2,-6},{13,-17,6}},g3[743]={{5,-10,-11},{1,-9,-5},{9,-12,-13},{12,8,3,6,13},{4,-7,-8},{11,-15,7},{15,10,2,-6}},g3[744]={{5,-10,-11},{1,-9,-5},{9,-12,-17,6},{12,8,3,17},{4,-7,-8},{11,-15,7},{15,10,2,-6}},g3[745]={{5,-10,-11},{1,-9,-5},{9,-12,-17,6},{12,4,-7,3,17},{11,-15,7},{15,-16,-6},{2,16,10}},g3[746]={{5,-10,-11},{1,-9,-5},{9,8,3,17,-13},{4,-7,-8},{11,-15,7},{15,10,2,-6},{13,-17,6}},g3[747]={{5,-10,-11},{1,-12,-13,-5},{12,4,-7,3,17},{11,-15,7},{15,-16,-6},{2,16,10},{13,-17,6}},g3[748]={{-7,6,10},{7,11,-14},{-11,8,-15},{4,-16,-8},{-10,-12,16},{2,-5,-6,1},{3,15,5,12,14}},g3[749]={{-7,6,10},{7,11,-14},{-11,8,-15},{4,-16,-8},{-10,-9,15,5,16},{2,-5,-6,1},{3,9,14}},g3[750]={{-7,6,10},{7,11,-14},{-11,8,-15},{4,-10,-12,-8},{2,-5,-6,1},{3,9,14},{12,-9,15,5}},g3[751]={{-7,6,10},{7,11,-14},{-11,8,-15},{4,-10,-12,-8},{2,-5,-6,1},{3,-17,12,14},{15,5,17}},g3[752]={{-7,6,10},{7,11,-14},{-11,4,-16,-15},{-10,-12,16},{2,-5,-6,1},{3,9,14},{12,-9,15,5}},g3[753]={{-7,6,10},{7,11,-14},{-11,4,-16,-15},{-10,-12,16},{2,-5,-6,1},{3,-17,12,14},{15,5,17}},g3[754]={{-7,6,10},{7,11,-14},{-11,4,-16,-15},{-10,-9,-17,16},{2,-5,-6,1},{3,9,14},{15,5,17}},g3[755]={{-7,6,10},{7,11,-14},{-11,8,5,17},{4,-16,-8},{-10,-9,-17,16},{2,-5,-6,1},{3,9,14}},g3[756]={{-7,6,10},{7,11,-14},{-11,8,5,12,-9},{4,-16,-8},{-10,-12,16},{2,-5,-6,1},{3,9,14}},g3[757]={{-7,6,10},{7,11,3,9},{-11,8,-15},{4,-16,-8},{-10,-12,16},{2,-5,-6,1},{12,-9,15,5}},g3[758]={{-7,6,10},{7,11,3,-17,12},{-11,8,-15},{4,-16,-8},{-10,-12,16},{2,-5,-6,1},{15,5,17}},g3[759]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,-13,-14},{8,-15,13},{3,10,15,14,12}},g3[760]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,-13,-14},{8,-17,10,13},{3,17,14,12}},g3[761]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,-13,-14},{8,14,16,10,13},{3,-16,12}},g3[762]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,8,-15,-14},{3,-16,12},{10,15,14,16}},g3[763]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,8,-15,-14},{3,17,14,12},{10,15,-17}},g3[764]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,-13,16,17},{8,-17,10,13},{3,-16,12}},g3[765]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,8,-15,16,17},{3,-16,12},{10,15,-17}},g3[766]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,8,-17,10,-14},{3,-16,12},{14,16,17}},g3[767]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,-13,12,3,17},{8,-15,13},{10,15,-17}},g3[768]={{7,-12,-8},{4,-9,-7},{9,6,-10},{1,2,-5,-6},{5,-13,16,10,15},{8,-15,13},{3,-16,12}},g3[769]={{7,-12,-8},{4,-9,-7},{9,6,15,-17},{1,2,-5,-6},{5,-13,-14},{8,-15,13},{3,17,14,12}},g3[770]={{7,-12,-8},{4,-9,-7},{9,6,15,-17},{1,2,-5,-6},{5,8,-15,-14},{3,-16,12},{14,16,17}},g3[771]={{7,-12,-8},{4,-9,-7},{9,6,15,-17},{1,2,-5,-6},{5,-13,16,17},{8,-15,13},{3,-16,12}},g3[772]={{7,-12,-8},{4,-9,-7},{9,6,13,8,-17},{1,2,-5,-6},{5,-13,-14},{3,-16,12},{14,16,17}},g3[773]={{7,-12,-8},{4,6,-10,-7},{1,2,-5,-6},{5,-13,-14},{8,-15,13},{3,-16,12},{10,15,14,16}},g3[774]={{7,-12,-8},{4,6,-10,-7},{1,2,-5,-6},{5,-13,-14},{8,-15,13},{3,17,14,12},{10,15,-17}},g3[775]={{7,-12,-8},{4,6,-10,-7},{1,2,-5,-6},{5,-13,-14},{8,-17,10,13},{3,-16,12},{14,16,17}},g3[776]={{7,-12,-8},{4,6,-10,-7},{1,2,-5,-6},{5,8,-15,-14},{3,-16,12},{10,15,-17},{14,16,17}},g3[777]={{7,-12,-8},{4,6,-10,-7},{1,2,-5,-6},{5,-13,16,17},{8,-15,13},{3,-16,12},{10,15,-17}},g3[778]={{7,-12,-8},{4,1,2,-5,-10,-7},{5,-13,-14},{8,-15,13},{3,-16,12},{10,15,-17},{14,16,17}},g3[779]={{10,-5,8},{-10,9,-6},{3,-11,-9},{11,4,-8,-7,2},{5,-14,-15},{1,6,-17,14},{15,17,7}},g3[780]={{10,-5,8},{-10,9,-6},{3,-11,-9},{11,4,-8,-7,2},{5,-14,17,7},{1,-16,14},{6,-17,16}},g3[781]={{10,-5,8},{-10,9,-6},{3,4,-8,-13,-9},{5,-14,-15},{1,-16,14},{6,-17,16},{15,17,2,13}},g3[782]={{10,-5,8},{-10,9,-6},{3,4,-8,-7,2,-9},{5,-14,-15},{1,-16,14},{6,-17,16},{15,17,7}},g3[783]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,-13,-14},{7,3,-16,13},{12,16,9,14}},g3[784]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,7,-15,-14},{3,-16,15},{12,16,9,14}},g3[785]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,7,-15,17,9},{3,-16,15},{12,16,-17}},g3[786]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,-12},{11,-13,12,16,9},{7,-15,13},{3,-16,15}},g3[787]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,16,-17},{11,-13,-14},{7,3,-16,13},{9,14,17}},g3[788]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,16,-17},{11,7,-15,-14},{3,-16,15},{9,14,17}},g3[789]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,16,-17},{11,-13,17,9},{7,-15,13},{3,-16,15}},g3[790]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-13,-14,-12},{7,-15,13},{3,-16,15},{12,16,9,14}},g3[791]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-13,-14,-12},{7,-15,13},{3,-17,12,15},{9,14,17}},g3[792]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,7,-15,-14,-12},{3,-16,15},{12,16,-17},{9,14,17}},g3[793]={{1,2,-5,-7},{5,-8,-9},{4,-10,8},{10,-11,16,9,14},{11,-13,-14},{7,-15,13},{3,-16,15}},g3[794]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-14,8},{7,-8,-15},{3,14,12,9},{4,11,15,-9}},g3[795]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-14,8},{7,-8,-15},{3,14,12,4,-17},{11,15,17}},g3[796]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-14,8},{7,-8,17,11},{3,14,12,9},{4,-17,-9}},g3[797]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-14,8},{7,-8,-9,4,11},{3,14,-16},{12,9,16}},g3[798]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-16,3,8},{7,-8,-15},{12,9,16},{4,11,15,-9}},g3[799]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-16,3,8},{7,-8,-15},{12,4,-17,16},{11,15,17}},g3[800]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,-16,3,8},{7,-8,17,11},{12,9,16},{4,-17,-9}},g3[801]={{1,2,-5,-7},{5,-11,-6},{6,-12,-13},{13,12,9,3,8},{7,-8,-15},{4,-17,-9},{11,15,17}},g3[802]={{1,2,-5,-7},{5,-11,-6},{11,-12,-13},{7,-8,12},{8,3,-16,-15},{6,9,15,16},{4,13,-9}},g3[803]={{1,2,-5,-7},{5,-11,-6},{11,-12,-13},{7,-8,12},{8,-14,16,6,9},{3,-16,14},{4,13,-9}},g3[804]={{1,2,-5,-7},{5,-11,-6},{6,9,16,-13},{13,-14,8},{7,-8,-15},{3,14,-16},{4,11,15,-9}},g3[805]={{1,2,-5,-7},{5,-11,-6},{6,9,16,-13},{13,-14,8},{7,-8,17,11},{3,14,-16},{4,-17,-9}},g3[806]={{1,2,-5,-7},{5,-11,-6},{6,-12,-14,8},{7,-8,-15},{3,14,-16},{12,9,16},{4,11,15,-9}},g3[807]={{1,2,-5,-7},{5,-11,-6},{6,-12,-14,8},{7,-8,-15},{3,14,12,9},{4,-17,-9},{11,15,17}},g3[808]={{1,2,-5,-7},{5,-11,-6},{6,-12,-14,8},{7,-8,17,11},{3,14,-16},{12,9,16},{4,-17,-9}},g3[809]={{1,2,-5,-7},{5,-11,-6},{11,7,-8,-13},{8,-14,-15},{3,-16,14},{6,-17,16},{15,17,4,13}},g3[810]={{1,2,-5,-7},{5,-11,-6},{11,7,-8,-13},{8,-14,-15},{3,6,-17,14},{15,17,9},{4,13,-9}},g3[811]={{1,2,-5,-7},{5,-11,-6},{11,7,-8,-13},{8,-14,17,9},{3,-16,14},{6,-17,16},{4,13,-9}},g3[812]={{1,2,-5,-7},{5,-11,-6},{6,-12,-16,3,8},{7,-8,-15},{12,9,16},{4,-17,-9},{11,15,17}},g3[813]={{1,2,-5,-7},{5,-11,-6},{11,7,-8,-9,4},{8,-14,-15},{3,-16,14},{6,-17,16},{15,17,9}},g3[814]={{1,2,-5,-7},{5,4,-10,-9},{10,-11,-12},{11,-13,-14},{7,3,-16,13},{12,16,-17},{9,14,17}},g3[815]={{1,2,-5,-7},{5,4,-10,-9},{10,-11,-12},{11,7,-15,-14},{3,-16,15},{12,16,-17},{9,14,17}},g3[816]={{1,2,-5,-7},{5,-8,14,17},{4,-10,8},{10,-11,-12},{11,7,-15,-14},{3,-16,15},{12,16,-17}},g3[817]={{1,2,-5,-7},{5,7,-8,-13,-6},{8,-14,-15},{3,-16,14},{6,-17,16},{15,17,9},{4,13,-9}},g3[818]={{1,2,-5,-7},{5,7,-8,17,-6},{6,-12,-13},{13,-14,8},{3,14,-16},{12,9,16},{4,-17,-9}},g3[819]={{1,2,-5,8},{5,-6,-9},{6,-10,-11},{11,-12,-13},{13,16,-8,12,-15},{3,15,9},{4,-16,10}},g3[820]={{1,2,-5,8},{5,-6,-9},{6,-10,-11},{11,-12,-14,-15},{3,15,9},{4,-16,10},{14,16,-8,12}},g3[821]={{1,2,-5,8},{5,-6,-9},{6,-10,-11},{11,17,-8,-13},{13,16,-17,-15},{3,15,9},{4,-16,10}},g3[822]={{1,2,-5,8},{5,-6,-9},{6,-10,-11},{11,-12,16,-17,-15},{3,15,9},{4,-16,10},{-8,12,17}},g3[823]={{1,2,-5,8},{5,-6,-9},{6,-10,-11},{11,14,16,-8,-13},{13,-14,-15},{3,15,9},{4,-16,10}},g3[824]={{1,2,-5,8},{5,-6,-9},{6,-10,-11},{11,17,-8,-14,-15},{3,15,9},{4,-16,10},{14,16,-17}},g3[825]={{1,2,-5,8},{5,-6,-9},{6,4,-16,-11},{11,-12,-13},{13,-14,-15},{3,15,9},{14,16,-8,12}},g3[826]={{1,2,-5,8},{5,-6,-9},{6,4,-16,-11},{11,-12,-13},{13,16,-17,-15},{3,15,9},{-8,12,17}},g3[827]={{1,2,-5,8},{5,-6,-9},{6,-10,-12,-13},{13,16,-17,-15},{3,15,9},{4,-16,10},{-8,12,17}},g3[828]={{1,2,-5,8},{5,-6,-9},{6,-10,-12,-14,-15},{3,15,9},{4,-16,10},{14,16,-17},{-8,12,17}},g3[829]={{1,2,-5,8},{5,-6,3,15},{6,4,-16,-11},{11,-12,-13},{13,-14,-15},{14,16,-17},{-8,12,17}},g3[830]={{1,2,-5,8},{5,-6,3,15},{6,-10,-12,-13},{13,-14,-15},{4,-16,10},{14,16,-17},{-8,12,17}},g3[831]={{1,2,-5,8},{5,-10,-11,-9},{11,-12,-13},{13,-14,-15},{3,15,9},{4,-16,10},{14,16,-8,12}},g3[832]={{1,2,-5,8},{5,-10,-11,-9},{11,-12,-13},{13,16,-17,-15},{3,15,9},{4,-16,10},{-8,12,17}},g3[833]={{1,2,-5,8},{5,-10,-11,-9},{11,-12,-14,-15},{3,15,9},{4,-16,10},{14,16,-17},{-8,12,17}},g3[834]={{1,2,-5,8},{5,-10,-11,-9},{11,17,-8,-13},{13,-14,-15},{3,15,9},{4,-16,10},{14,16,-17}},g3[835]={{1,2,-5,8},{5,4,-16,-11,-9},{11,-12,-13},{13,-14,-15},{3,15,9},{14,16,-17},{-8,12,17}},g3[836]={{1,2,-5,-13},{5,-14,-6},{14,8,-7},{13,-10,-8},{10,11,-9,4},{3,6,-17,-11},{7,9,17}},g3[837]={{1,2,-5,-13},{5,-14,-6},{14,8,-7},{13,-10,-8},{10,3,-16,-9,4},{6,-17,16},{7,9,17}},g3[838]={{1,2,-5,-13},{5,-14,-6},{14,13,-10,-7},{10,11,-15},{3,6,-17,-11},{7,9,17},{4,15,-9}},g3[839]={{1,2,-5,-13},{5,-14,-6},{14,8,9,16,6},{13,-10,-8},{10,11,-15},{3,-16,-11},{4,15,-9}},g3[840]={{1,2,-5,-13},{5,8,-7,-6},{13,-10,-8},{10,11,-15},{3,-16,-11},{6,7,9,16},{4,15,-9}},g3[841]={{1,2,-5,-13},{5,-14,-17,16},{14,8,9,17},{13,-10,-8},{10,11,-15},{3,-16,-11},{4,15,-9}},g3[842]={{1,2,-5,-13},{5,8,-7,-17,16},{13,-10,-8},{10,11,-15},{3,-16,-11},{7,9,17},{4,15,-9}},g3[843]={{1,2,-5,-13},{5,13,-10,-7,-6},{10,11,-15},{3,-16,-11},{6,-17,16},{7,9,17},{4,15,-9}},g3[844]={{1,2,-5,-13},{5,-14,7,9,16},{14,8,-7},{13,-10,-8},{10,11,-15},{3,-16,-11},{4,15,-9}},g3[845]={{1,2,-7,-6},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,-13,-14},{14,-15,12,13,6},{4,15,9}},g3[846]={{1,2,-7,-6},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,6,17,-14},{14,-15,12,-17},{4,15,9}},g3[847]={{1,2,-7,-6},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,6,16,12,-14},{14,-15,-16},{4,15,9}},g3[848]={{1,2,-7,-6},{7,-8,-9},{3,-10,8},{10,-11,-12},{11,-13,-15,12,-17},{4,15,9},{6,17,13}},g3[849]={{1,2,-7,-6},{7,-8,-9},{3,-10,8},{10,-13,-14,-12},{14,-15,12,-17},{4,15,9},{6,17,13}},g3[850]={{1,2,-7,-6},{7,-8,-9},{3,-10,8},{10,-11,-17,14,-15},{11,-13,-14},{4,15,9},{6,17,13}},g3[851]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-12},{10,12,-13},{11,-14,-15},{3,15,14,4,13}},g3[852]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-12},{10,12,-13},{11,-14,-16,3},{13,16,14,4}},g3[853]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-12},{10,12,-13},{11,-14,-16,13},{3,4,16,14}},g3[854]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,11,15,4}},g3[855]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-12},{12,-13,-14},{10,14,17,11},{3,13,-17,4}},g3[856]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-12},{12,-16,3,-14},{10,14,-15},{4,16,11,15}},g3[857]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,-13,10},{11,-14,-15},{13,15,-16},{3,4,16,14}},g3[858]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-14,-15,-12},{10,12,16,-17},{3,15,-16},{4,17,14}},g3[859]={{1,2,-7,-6},{7,-8,-9},{6,9,-10},{8,-11,16,-17,10},{11,-14,-15},{3,15,-16},{4,17,14}},g3[860]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,4,13,-15},{8,-16,12},{10,16,6,15}},g3[861]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,4,13,-15},{8,-17,10,12},{6,15,17}},g3[862]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,-14,17,6},{4,13,14},{8,-17,10,12}},g3[863]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,-12,-13},{3,4,13,17,6},{8,-16,12},{10,16,-17}},g3[864]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,8,-16,-13},{3,4,13,-15},{10,16,-17},{6,15,17}},g3[865]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,8,-16,-13},{3,-14,17,6},{4,13,14},{10,16,-17}},g3[866]={{1,2,-7,-6},{7,-8,-9},{9,-10,-11},{11,-12,-15,3,4},{8,-16,12},{10,16,-17},{6,15,17}},g3[867]={{1,2,-7,-6},{7,-8,-9},{6,9,14,-15},{8,-11,-12},{12,-13,-14},{3,13,-17,4},{11,15,17}},g3[868]={{1,2,-7,-6},{7,3,-10,-9},{10,-11,-12},{11,-13,-14},{14,-15,-16},{4,15,9},{12,13,6,16}},g3[869]={{1,2,-7,-6},{7,-8,-10,6},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-16},{4,16,11,15}},g3[870]={{1,2,-7,-6},{7,-8,-10,6},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-17,4},{11,15,17}},g3[871]={{1,2,-7,-6},{7,-8,-10,6},{8,-11,-12},{10,12,16,-17},{11,-14,-15},{3,15,-16},{4,17,14}},g3[872]={{1,2,-7,-6},{7,-8,-10,6},{8,-11,-13,10},{11,-14,-15},{3,15,-16},{13,16,-17},{4,17,14}},g3[873]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,-13,-14},{3,-15,13},{14,15,5,6},{10,9,-6,-5}},g3[874]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,-13,-14},{3,5,16,13},{14,-16,6},{10,9,-6,-5}},g3[875]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,-13,-14},{3,5,6,14,13},{10,-17,-5},{9,-6,17}},g3[876]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,3,-15,-14},{14,-16,6},{15,5,16},{10,9,-6,-5}},g3[877]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,3,-15,-14},{14,15,5,6},{10,-17,-5},{9,-6,17}},g3[878]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,-13,-16,6},{3,-15,13},{15,5,16},{10,9,-6,-5}},g3[879]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,-13,-16,6},{3,5,16,13},{10,-17,-5},{9,-6,17}},g3[880]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,3,5,16,-14},{14,-16,6},{10,-17,-5},{9,-6,17}},g3[881]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,3,-15,-16,6},{15,5,16},{10,-17,-5},{9,-6,17}},g3[882]={{1,2,-7,-9},{7,-10,-11},{4,11,-12},{12,-13,15,5,6},{3,-15,13},{10,-17,-5},{9,-6,17}},g3[883]={{1,2,-7,-9},{7,-10,-12,4},{12,-13,-14},{3,-15,13},{14,-16,6},{15,5,16},{10,9,-6,-5}},g3[884]={{1,2,-7,-9},{7,-10,-12,4},{12,-13,-14},{3,-15,13},{14,15,5,6},{10,-17,-5},{9,-6,17}},g3[885]={{1,2,-7,-9},{7,-10,-12,4},{12,-13,-14},{3,5,16,13},{14,-16,6},{10,-17,-5},{9,-6,17}},g3[886]={{1,2,-7,-9},{7,-10,-12,4},{12,3,-15,-14},{14,-16,6},{15,5,16},{10,-17,-5},{9,-6,17}},g3[887]={{1,2,-7,-9},{7,-10,-12,4},{12,-13,-16,6},{3,-15,13},{15,5,16},{10,-17,-5},{9,-6,17}},g3[888]={{1,2,-8,-5},{8,-9,-10},{9,-11,-12},{5,-13,11},{13,-14,6},{10,12,-16,14},{3,4,-6,16}},g3[889]={{1,2,-8,-5},{8,-9,-10},{9,-11,-16,15},{5,-13,11},{13,-14,6},{10,-15,14},{3,4,-6,16}},g3[890]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,4,12}},g3[891]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,-13,-14},{3,9,-17,14,13},{4,12,17}},g3[892]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,3,-15,-14},{9,-17,14,15},{4,12,17}},g3[893]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,-13,16,-17},{3,9,-16,13},{4,12,17}},g3[894]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,3,9,-16,-14},{14,16,-17},{4,12,17}},g3[895]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,3,-15,16,-17},{9,-16,15},{4,12,17}},g3[896]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,-12},{11,-13,15,9,-17},{3,-15,13},{4,12,17}},g3[897]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{9,-11,-12},{12,-13,-15,5},{13,-16,4,15},{3,16,11}},g3[898]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,17,4},{11,-13,-14},{3,-15,13},{9,-17,14,15}},g3[899]={{1,2,-8,-7},{8,-9,-10},{7,10,-5},{5,-11,17,4},{11,-13,-14},{3,9,-16,13},{14,16,-17}},g3[900]={{1,2,-8,-7},{8,-9,-5,7},{5,-11,-12},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,4,12}},g3[901]={{1,2,-8,-7},{8,-9,-5,7},{5,-11,-12},{11,-13,-14},{3,-15,13},{9,-17,14,15},{4,12,17}},g3[902]={{1,2,-8,-7},{8,-9,-5,7},{5,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,-17},{4,12,17}},g3[903]={{1,2,-8,-7},{8,-9,-5,7},{5,-11,-12},{11,-13,16,-17},{3,-15,13},{9,-16,15},{4,12,17}},g3[904]={{1,2,-8,-7},{8,-9,-5,7},{9,-11,-12},{12,-13,-14},{5,14,-15},{3,13,11,-17},{4,15,17}},g3[905]={{1,2,-8,-7},{8,-9,-5,7},{9,-11,-12},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[906]={{1,2,-8,-7},{8,-9,-5,7},{9,-11,-12},{12,-13,-15,5},{13,-16,-17},{3,16,11},{4,15,17}},g3[907]={{1,2,-9,-7},{9,-10,-5},{5,-11,-12},{12,-15,6,-14},{4,-17,7,14},{10,17,-6},{3,15,11}},g3[908]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-12,-13},{3,13,-15,5},{12,-16,15},{4,7,16,11}},g3[909]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-12,-13},{3,13,12,-16,5},{4,-17,11},{7,16,17}},g3[910]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{7,-12,11},{4,12,-13},{13,-14,17,6},{3,5,-17,14}},g3[911]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-12,-14,3},{5,14,12,-16},{4,-17,11},{7,16,17}},g3[912]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-16,15,-13},{3,13,-15,5},{4,-17,11},{7,16,17}},g3[913]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-12,-15,5,3},{12,-16,15},{4,-17,11},{7,16,17}},g3[914]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-16,5,14,-13},{3,13,-14},{4,-17,11},{7,16,17}},g3[915]={{1,2,-9,-7},{9,-10,-5},{10,-11,-6},{6,-16,15,-14,3},{5,14,-15},{4,-17,11},{7,16,17}},g3[916]={{1,2,-9,-7},{9,-10,-6},{10,-11,-5},{4,-12,11},{7,-13,12},{13,3,-16,-15},{6,5,15,16}},g3[917]={{1,2,-9,-7},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,-14,-15},{3,-16,14},{6,5,15,16}},g3[918]={{1,2,-9,-7},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,-14,-15},{3,6,-17,14},{5,15,17}},g3[919]={{1,2,-9,-7},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,3,-16,-15},{6,-17,16},{5,15,17}},g3[920]={{1,2,-9,-7},{9,-11,-5,-6},{4,-12,11},{7,-13,12},{13,-14,17,5},{3,-16,14},{6,-17,16}},g3[921]={{1,2,-9,-7},{9,-11,-6,-5},{6,-12,-13},{3,13,-14},{5,14,-15},{12,-16,15},{4,7,16,11}},g3[922]={{1,2,-9,-7},{9,-11,-6,-5},{6,-12,-13},{3,13,-14},{5,14,-15},{12,17,7,15},{4,-17,11}},g3[923]={{1,2,-9,-8},{9,-10,-11},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{11,3,10,-6,-5}},g3[924]={{1,2,-9,-8},{9,-10,-11},{4,-12,-13},{8,13,-14},{14,12,5,6},{11,-16,-5},{3,10,-6,16}},g3[925]={{1,2,-9,-8},{9,-10,-11},{4,-12,-13},{8,13,-15,6},{12,5,15},{11,-16,-5},{3,10,-6,16}},g3[926]={{1,2,-9,-8},{9,-10,-11},{4,-12,-13},{8,13,-15,6},{12,5,15},{11,3,-17,-5},{10,-6,17}},g3[927]={{1,2,-9,-8},{9,-10,-11},{4,-12,-13},{8,13,12,5,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[928]={{1,2,-9,-8},{9,-10,-11},{8,-12,-13},{13,-14,6},{10,-6,-15},{4,14,12,5},{11,3,15,-5}},g3[929]={{1,2,-9,-8},{9,-10,-11},{8,-12,-13},{13,-14,6},{10,-6,-5,11,3},{4,14,-16},{12,5,16}},g3[930]={{1,2,-9,-8},{9,-10,-11},{8,-12,-13},{13,-16,4,6},{10,-6,-15},{12,5,16},{11,3,15,-5}},g3[931]={{1,2,-9,-8},{9,-10,-11},{10,5,-12},{8,-14,-6,-5},{4,3,-16,14},{11,-17,16},{12,6,17}},g3[932]={{1,2,-9,-8},{9,-10,-11},{4,5,15,-13},{8,13,-15,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[933]={{1,2,-9,-8},{9,-10,-11},{4,-12,-14,8},{14,-15,6},{12,5,15},{11,-16,-5},{3,10,-6,16}},g3[934]={{1,2,-9,-8},{9,-10,-11},{4,-12,-14,8},{14,12,5,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[935]={{1,2,-9,-8},{9,-10,-11},{10,5,6,17},{8,-13,-5},{13,-14,-6},{4,3,-16,14},{11,-17,16}},g3[936]={{1,2,-9,-8},{9,-10,-11},{4,5,15,-14,8},{14,-15,6},{11,-16,-5},{3,-17,16},{10,-6,17}},g3[937]={{1,2,-9,-8},{9,-6,17,-11},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{11,3,-17,-5}},g3[938]={{1,2,-9,-8},{9,-6,17,-11},{4,-12,-13},{8,13,-14},{14,12,5,6},{11,-16,-5},{3,-17,16}},g3[939]={{1,2,-9,-8},{9,-6,17,-11},{4,-12,-13},{8,13,-15,6},{12,5,15},{11,-16,-5},{3,-17,16}},g3[940]={{1,2,-9,-8},{9,-6,17,-11},{4,-12,-14,8},{14,-15,6},{12,5,15},{11,-16,-5},{3,-17,16}},g3[941]={{1,2,-9,-8},{9,-10,-16,-5},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{3,10,-6,16}},g3[942]={{1,2,-9,-8},{9,-10,-16,-5},{4,-12,-13},{8,13,-15,6},{12,5,15},{3,-17,16},{10,-6,17}},g3[943]={{1,2,-9,-8},{9,-6,16,3,-11},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{11,-16,-5}},g3[944]={{1,2,-9,-8},{9,-6,17,-16,-5},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{3,-17,16}},g3[945]={{1,2,-9,-8},{9,-10,3,-17,-5},{4,-12,-13},{8,13,-14},{14,-15,6},{12,5,15},{10,-6,17}},g3[946]={{1,5,-12,-11},{2,-6,-5},{6,-13,-14},{3,8,-16,13},{4,-7,-8},{11,12,-9,7},{14,16,9}},g3[947]={{1,5,-12,-11},{2,-6,-5},{6,-13,-14},{3,4,-7,-16,13},{11,-17,7},{12,-9,17},{14,16,9}},g3[948]={{1,5,-12,-11},{2,-6,-5},{6,-13,-14},{3,8,9,14,13},{4,-7,-8},{11,-17,7},{12,-9,17}},g3[949]={{1,5,-12,-11},{2,-6,-5},{6,3,-15,-14},{15,8,-16},{4,-7,-8},{11,12,-9,7},{14,16,9}},g3[950]={{1,5,-12,-11},{2,-6,-5},{6,3,8,-16,-14},{4,-7,-8},{11,-17,7},{12,-9,17},{14,16,9}},g3[951]={{1,5,-12,-11},{2,-9,-5},{9,-13,-14},{13,4,-7,-15},{11,-16,7},{12,-6,16},{14,15,3,6}},g3[952]={{1,5,-12,-11},{2,-9,-5},{9,8,-15,-14},{4,-7,-8},{11,-16,7},{12,-6,16},{14,15,3,6}},g3[953]={{1,5,-12,-11},{3,2,-15,-14,-5},{15,9,-16},{11,-17,-9},{12,7,17},{4,-8,-7},{14,16,8}},g3[954]={{1,-6,-8,-5},{6,-9,2,8},{9,-11,-12},{3,12,-13},{13,-14,-15},{5,15,-16},{11,4,16,14}},g3[955]={{1,-6,-8,-5},{6,-9,2,8},{9,-11,-12},{3,12,-13},{13,-14,-15},{5,15,17,4},{11,-17,14}},g3[956]={{1,-6,-8,-5},{6,-9,2,8},{9,-11,-12},{3,12,-13},{13,11,-17,-15},{5,15,-16},{4,16,17}},g3[957]={{1,-6,-8,-5},{6,-9,2,8},{9,-11,-12},{3,12,-13},{13,-14,-16,5},{11,-17,14},{4,16,17}},g3[958]={{1,-6,10,-5},{2,-9,-10,6},{9,-11,-12},{12,-13,-14},{5,14,-15},{3,13,-16},{11,4,15,16}},g3[959]={{1,-6,10,-5},{2,-9,-10,6},{9,-11,-12},{12,-13,-14},{5,14,-15},{3,13,11,-17},{4,15,17}},g3[960]={{1,-6,10,-5},{2,-9,-10,6},{9,-11,-12},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[961]={{1,-6,10,-5},{2,-9,-10,6},{9,-11,-13,-14},{5,14,-15},{3,13,-16},{11,-17,16},{4,15,17}},g3[962]={{1,-7,-8,-6},{2,-10,6,8},{7,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-17,4},{11,15,17}},g3[963]={{1,-7,-9,2},{9,-10,-11},{11,-12,5},{12,-13,6},{4,13,10},{-6,-14,17,-5},{3,14,7,-17}},g3[964]={{1,-7,-9,2},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-14,-15},{3,14,7,-17},{-5,15,17}},g3[965]={{1,-7,-9,2},{9,-10,-11},{11,-13,6,5},{4,13,10},{-6,-14,17,-5},{3,14,-16},{7,-17,16}},g3[966]={{1,-7,-9,2},{9,4,13,-11},{11,-12,5},{12,-13,6},{-6,-14,-15},{3,14,7,-17},{-5,15,17}},g3[967]={{1,-10,-17,-9},{10,5,-12},{3,-6,-5},{6,-13,16,8},{2,9,-16,13},{12,7,17},{4,-8,-7}},g3[968]={{9,-6,-5,8},{3,-11,-9},{11,4,-8,-7,2},{5,-14,-15},{1,-16,14},{6,-17,16},{15,17,7}},g3[969]={{9,-6,-5,8},{3,4,-8,-13,-9},{5,-14,-15},{1,-16,14},{6,-17,16},{15,17,7},{2,13,-7}},g3[970]={{1,2,-7,9,-10},{7,-8,-9},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-16},{4,16,11,15}},g3[971]={{1,2,-7,9,-10},{7,-8,-9},{8,-11,-12},{12,-13,-14},{10,14,-15},{3,13,-17,4},{11,15,17}},g3[972]={{1,2,-8,10,-5},{8,-9,-10},{5,-11,-12},{11,-13,-14},{3,-15,13},{9,-16,15},{14,16,4,12}},g3[973]={{1,2,-8,10,-5},{8,-9,-10},{5,-11,-12},{11,-13,-14},{3,-15,13},{9,-17,14,15},{4,12,17}},g3[974]={{1,2,-8,10,-5},{8,-9,-10},{5,-11,-12},{11,-13,-14},{3,9,-16,13},{14,16,-17},{4,12,17}},g3[975]={{1,2,-8,10,-5},{8,-9,-10},{5,-11,-12},{11,3,-15,-14},{9,-16,15},{14,16,-17},{4,12,17}},g3[976]={{1,2,-8,10,-5},{8,-9,-10},{5,-11,-12},{11,-13,16,-17},{3,-15,13},{9,-16,15},{4,12,17}},g3[977]={{1,2,-8,10,-5},{8,-9,-10},{9,-11,-12},{12,-13,-14},{5,14,-15},{3,13,11,-17},{4,15,17}},g3[978]={{1,2,-8,10,-5},{8,-9,-10},{9,-11,-12},{12,-13,-14},{5,14,-15},{13,-16,4,15},{3,16,11}},g3[979]={{1,2,-8,10,-5},{8,-9,-10},{9,-11,-12},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[980]={{1,2,-8,10,-5},{8,-9,-10},{9,-11,-12},{12,-13,-14},{5,14,17,4},{13,-16,-17},{3,16,11}},g3[981]={{1,2,-8,10,-5},{8,-9,-10},{9,-11,-12},{12,-13,-15,5},{13,-16,-17},{3,16,11},{4,15,17}},g3[982]={{1,2,-8,10,-5},{8,-9,-10},{5,-13,-14,-12},{3,-15,13},{9,-16,15},{14,16,-17},{4,12,17}},g3[983]={{1,2,-8,10,-5},{8,-9,-10},{9,-11,-13,-14},{5,14,-15},{3,13,-16},{11,-17,16},{4,15,17}},g3[984]={{1,2,-9,-10,-7},{7,10,-5},{9,-11,-12},{12,-13,-14},{5,14,17,4},{3,13,-16},{11,-17,16}},g3[985]={{1,2,-9,-12,-13},{9,-10,-11},{13,-14,6},{10,-6,-15},{4,14,-16},{12,5,16},{11,3,15,-5}},g3[986]={{1,2,-9,-12,-13},{9,-6,-15,-11},{13,-14,6},{4,14,-16},{12,5,16},{11,-17,-5},{3,15,17}},g3[987]={{1,2,-10,-5,-7},{10,-11,-6},{6,-12,-13},{3,13,-15,5},{12,-16,15},{4,-17,11},{7,16,17}},g3[988]={{1,2,-10,-5,-7},{10,-11,-6},{6,-16,15,-13},{3,13,-14},{5,14,-15},{4,-17,11},{7,16,17}},g3[989]={{1,2,-9,-13,4,11},{9,-10,-5},{10,-11,-6},{13,-14,-15},{3,-16,14},{5,-17,16},{6,15,17}}};


Numers3 ={n3[1]=0,n3[2]=0,n3[3]=0,n3[4]=0,n3[5]=0,n3[6]=0,n3[7]=0,n3[8]=0,n3[9]=0,n3[10]=0,n3[11]=0,n3[12]=0,n3[13]=0,n3[14]=0,n3[15]=0,n3[16]=0,n3[17]=0,n3[18]=0,n3[19]=0,n3[20]=0,n3[21]=0,n3[22]=0,n3[23]=0,n3[24]=0,n3[25]=0,n3[26]=0,n3[27]=0,n3[28]=0,n3[29]=0,n3[30]=0,n3[31]=0,n3[32]=0,n3[33]=0,n3[34]=0,n3[35]=0,n3[36]=0,n3[37]=0,n3[38]=0,n3[39]=0,n3[40]=0,n3[41]=0,n3[42]=0,n3[43]=0,n3[44]=0,n3[45]=0,n3[46]=0,n3[47]=0,n3[48]=0,n3[49]=0,n3[50]=0,n3[51]=0,n3[52]=0,n3[53]=0,n3[54]=0,n3[55]=0,n3[56]=0,n3[57]=0,n3[58]=0,n3[59]=0,n3[60]=0,n3[61]=0,n3[62]=0,n3[63]=0,n3[64]=0,n3[65]=0,n3[66]=0,n3[67]=0,n3[68]=0,n3[69]=0,n3[70]=0,n3[71]=0,n3[72]=0,n3[73]=0,n3[74]=0,n3[75]=0,n3[76]=0,n3[77]=0,n3[78]=0,n3[79]=0,n3[80]=0,n3[81]=0,n3[82]=0,n3[83]=0,n3[84]=0,n3[85]=0,n3[86]=0,n3[87]=0,n3[88]=0,n3[89]=0,n3[90]=0,n3[91]=0,n3[92]=0,n3[93]=0,n3[94]=0,n3[95]=0,n3[96]=0,n3[97]=0,n3[98]=0,n3[99]=0,n3[100]=0,n3[101]=0,n3[102]=0,n3[103]=0,n3[104]=0,n3[105]=0,n3[106]=0,n3[107]=0,n3[108]=0,n3[109]=0,n3[110]=0,n3[111]=0,n3[112]=0,n3[113]=0,n3[114]=0,n3[115]=0,n3[116]=0,n3[117]=0,n3[118]=0,n3[119]=0,n3[120]=0,n3[121]=0,n3[122]=0,n3[123]=0,n3[124]=0,n3[125]=0,n3[126]=0,n3[127]=0,n3[128]=0,n3[129]=0,n3[130]=0,n3[131]=0,n3[132]=0,n3[133]=0,n3[134]=0,n3[135]=0,n3[136]=0,n3[137]=0,n3[138]=0,n3[139]=0,n3[140]=0,n3[141]=0,n3[142]=0,n3[143]=0,n3[144]=0,n3[145]=0,n3[146]=0,n3[147]=0,n3[148]=0,n3[149]=0,n3[150]=0,n3[151]=0,n3[152]=0,n3[153]=0,n3[154]=0,n3[155]=0,n3[156]=0,n3[157]=-2*t[1,2]^2*(t[1,2]+-1*t[1,5]+2*t[1,7]+t[2,5]+t[2,7]),n3[158]=0,n3[159]=-(1/2)*t[1,2]*(2*t[1,2]^2+2*t[1,3]*(t[1,5]+-2*t[1,7]+t[2,5]+t[2,7])+t[1,2]*(t[1,5]+-2*t[1,7]+-2*t[1,11]+-2*t[1,14]+t[2,5]+t[2,7]+-2*t[2,11]+-2*t[2,14]+-2*t[3,7]+6*t[7,14])),n3[160]=0,n3[161]=0,n3[162]=0,n3[163]=0,n3[164]=0,n3[165]=0,n3[166]=0,n3[167]=0,n3[168]=0,n3[169]=0,n3[170]=0,n3[171]=0,n3[172]=0,n3[173]=-1*t[1,2]*(2*t[1,2]^2+-2*t[1,3]*(t[1,11]+t[1,13]+t[2,11]+t[2,13])+t[1,2]*(2*t[1,3]+-3*t[1,11]+-3*t[1,13]+-3*t[2,11]+-3*t[2,13]+-1*t[3,11])),n3[174]=0,n3[175]=0,n3[176]=-1*t[1,3]^2*(2*t[1,8]+t[2,5]+t[2,8])+-2*t[1,2]^2*(2*t[1,8]+-1*t[2,5]+t[2,8]+-2*t[3,5])+2*t[1,2]*t[1,3]*(-3*t[1,8]+-2*t[2,8]+t[3,5]),n3[177]=0,n3[178]=0,n3[179]=0,n3[180]=0,n3[181]=0,n3[182]=0,n3[183]=0,n3[184]=0,n3[185]=0,n3[186]=0,n3[187]=t[1,2]^2*(4*t[2,5]+-2*t[2,8]+-2*t[2,10]+-2*t[2,12]+-1*t[5,5]+2*t[5,8]+2*t[5,10]+2*t[5,12]),n3[188]=0,n3[189]=0,n3[190]=0,n3[191]=0,n3[192]=0,n3[193]=t[1,3]*(t[1,3]*(t[2,5]+t[2,8])+t[1,2]*(3*t[1,3]+-4*t[3,5])),n3[194]=-1*t[1,2]^2*(4*t[1,8]+4*t[1,10]+4*t[1,12]+t[2,5]),n3[195]=0,n3[196]=0,n3[197]=-1*t[1,2]^3,n3[198]=0,n3[199]=0,n3[200]=4*t[1,2]^2*(2*t[1,2]+t[1,8]+-4*t[1,13]+-1*t[2,5]+-4*t[2,13]+-2*t[5,8]),n3[201]=0,n3[202]=0,n3[203]=0,n3[204]=0,n3[205]=0,n3[206]=0,n3[207]=0,n3[208]=0,n3[209]=0,n3[210]=0,n3[211]=0,n3[212]=0,n3[213]=1/2*(-4*t[1,2]^3+-4*t[1,2]*t[1,3]*(t[1,3]+2*t[5,9])+-1*t[1,3]^2*(4*t[1,3]+-3*t[1,5]+-3*t[1,9]+-4*t[2,5]+5*t[2,9]+-8*t[3,5]+t[3,9]+8*t[5,9])+-1*t[1,2]^2*(4*t[1,3]+-3*t[1,5]+-3*t[1,9]+-8*t[2,5]+t[2,9]+-4*t[3,5]+5*t[3,9]+8*t[5,9])),n3[214]=0,n3[215]=0,n3[216]=0,n3[217]=0,n3[218]=0,n3[219]=0,n3[220]=0,n3[221]=0,n3[222]=0,n3[223]=0,n3[224]=0,n3[225]=0,n3[226]=0,n3[227]=0,n3[228]=0,n3[229]=0,n3[230]=0,n3[231]=0,n3[232]=0,n3[233]=0,n3[234]=0,n3[235]=0,n3[236]=0,n3[237]=0,n3[238]=0,n3[239]=0,n3[240]=0,n3[241]=0,n3[242]=0,n3[243]=0,n3[244]=0,n3[245]=0,n3[246]=0,n3[247]=0,n3[248]=0,n3[249]=0,n3[250]=0,n3[251]=0,n3[252]=0,n3[253]=0,n3[254]=0,n3[255]=0,n3[256]=0,n3[257]=0,n3[258]=0,n3[259]=0,n3[260]=0,n3[261]=0,n3[262]=0,n3[263]=0,n3[264]=0,n3[265]=0,n3[266]=0,n3[267]=0,n3[268]=0,n3[269]=0,n3[270]=0,n3[271]=0,n3[272]=0,n3[273]=0,n3[274]=0,n3[275]=0,n3[276]=0,n3[277]=0,n3[278]=0,n3[279]=0,n3[280]=0,n3[281]=0,n3[282]=0,n3[283]=0,n3[284]=0,n3[285]=0,n3[286]=0,n3[287]=0,n3[288]=0,n3[289]=0,n3[290]=0,n3[291]=0,n3[292]=0,n3[293]=0,n3[294]=0,n3[295]=0,n3[296]=0,n3[297]=0,n3[298]=0,n3[299]=0,n3[300]=0,n3[301]=0,n3[302]=0,n3[303]=0,n3[304]=0,n3[305]=0,n3[306]=0,n3[307]=0,n3[308]=0,n3[309]=0,n3[310]=0,n3[311]=0,n3[312]=0,n3[313]=0,n3[314]=0,n3[315]=0,n3[316]=0,n3[317]=0,n3[318]=0,n3[319]=0,n3[320]=0,n3[321]=0,n3[322]=0,n3[323]=0,n3[324]=0,n3[325]=0,n3[326]=0,n3[327]=0,n3[328]=0,n3[329]=0,n3[330]=0,n3[331]=t[1,2]^2*(t[1,2]+t[1,11]+-1*t[2,11]),n3[332]=0,n3[333]=0,n3[334]=0,n3[335]=0,n3[336]=0,n3[337]=1/2*(-4*t[1,2]^3+-1*t[1,2]*t[1,3]*(9*t[1,3]+2*(5*t[1,11]+t[3,6]))+t[1,3]^2*(-1*t[1,11]+9*t[1,13]+t[2,6]+4*t[2,13]+t[6,11]+-1*t[6,13])+-2*t[1,2]^2*(2*t[1,3]+-1*t[1,8]+t[1,11]+t[1,13]+-2*t[3,8]+t[6,11]+-1*t[8,13])),n3[338]=-1*t[1,3]^2*(t[1,3]+t[1,8]+-1*t[3,8]),n3[339]=-2*t[1,2]^2*(3*t[1,3]+t[1,8]+-3*t[3,8])+2*t[1,3]^2*(-1*t[1,3]+t[2,8]+2*t[3,8])+2*t[1,2]*t[1,3]*(-3*t[1,3]+2*t[2,8]+4*t[3,8]),n3[340]=0,n3[341]=2*t[1,2]^3+t[1,2]*t[1,3]*(t[1,3]+2*(t[1,5]+-1*t[1,11]+-1*t[1,14]+t[2,5]+-1*t[2,11]+-1*t[2,14]))+2*t[1,2]^2*(t[1,3]+t[1,5]+-1*t[1,11]+-1*t[1,14]+t[2,5]+-1*t[2,11]+-1*t[2,14])+-1*t[1,3]^2*(t[1,11]+t[1,14]+t[2,11]+t[2,14]+t[3,5]),n3[342]=0,n3[343]=t[1,2]^3+2*t[1,2]*t[1,3]*(t[1,3]+-1*t[1,12]+t[1,14]+-1*t[2,12]+t[2,14]+-2*t[3,5]+-2*t[5,12])+-1*t[1,3]^2*(t[1,12]+-1*t[1,14]+t[2,12]+-1*t[2,14]+2*t[3,5]+2*t[5,12])+t[1,2]^2*(t[1,3]+-3*t[1,12]+3*t[1,14]+-1*t[2,5]+-1*t[2,12]+t[2,14]+-3*t[3,5]+2*t[3,6]+-2*t[5,12]+2*t[6,12]+-2*t[6,14]),n3[344]=t[1,2]*(2*t[1,3]*(t[1,8]+t[2,8])+t[1,2]*(-1*t[2,6]+t[2,8]+-2*t[3,6])),n3[345]=-1*t[1,3]*(t[1,3]*(2*t[1,8]+t[2,6]+t[2,8])+-2*t[1,2]*t[3,6]),n3[346]=0,n3[347]=0,n3[348]=0,n3[349]=0,n3[350]=0,n3[351]=0,n3[352]=-1*t[1,2]^2*(t[1,6]+t[2,6]+-1*t[2,8]+2*t[3,6])+-1*t[1,3]^2*(t[1,8]+t[2,6]+-1*t[3,8])+t[1,2]*t[1,3]*(t[1,6]+t[1,8]+t[2,8]+2*t[3,6]+-1*t[3,8]),n3[353]=0,n3[354]=0,n3[355]=0,n3[356]=-2*t[1,3]*(-1*t[1,2]*t[3,6]+t[1,3]*(t[1,8]+-1*t[1,13]+t[2,8]+-1*t[2,13]+t[8,13])),n3[357]=2*t[1,2]^3+2*t[1,3]^2*t[1,8]+-2*t[1,2]*t[1,3]*(t[1,3]+t[2,8]+t[6,11])+-1*t[1,2]^2*(2*t[1,3]+-1*t[2,6]+t[2,8]+-2*t[3,6]+-2*t[3,8]+2*t[3,11]+t[6,11]),n3[358]=-2*t[1,2]*(-1*t[1,3]*(t[1,8]+-1*t[1,11]+t[2,8]+t[3,8]+-1*t[3,11]+t[6,11])+t[1,2]*(t[1,11]+-1*t[1,14]+-1*t[6,11]+t[6,14])),n3[359]=2*t[1,2]*t[1,3]*(t[1,3]+-1*t[3,6]),n3[360]=1/2*(2*t[1,2]*t[1,3]*(-1*t[1,3]+2*t[1,13]+t[2,8]+-1*t[2,13]+3*t[3,6]+t[3,8])+t[1,2]^2*(4*t[1,3]+t[2,6]+t[2,8]+-2*t[2,12]+-2*t[2,13]+-2*t[6,12]+2*t[8,12])+t[1,3]^2*(2*t[1,3]+4*t[1,8]+-5*t[2,6]+3*t[2,8]+-2*t[2,12]+-2*t[3,6]+2*t[3,8]+-2*t[6,12]+2*t[8,12])),n3[361]=0,n3[362]=0,n3[363]=0,n3[364]=0,n3[365]=0,n3[366]=0,n3[367]=0,n3[368]=0,n3[369]=0,n3[370]=-1*t[1,2]^2*(t[2,6]+-1*t[2,9]+2*t[3,6]),n3[371]=4*t[1,2]^3+2*t[1,3]^2*(2*t[1,9]+t[2,9])+2*t[1,2]*t[1,3]*(-3*t[1,3]+3*t[1,9]+3*t[2,9]+2*t[2,13]+2*t[3,9])+t[1,2]^2*(-2*t[1,3]+2*t[1,9]+-2*t[2,6]+t[2,9]+-4*t[3,6]+2*t[3,9]),n3[372]=-1*t[1,2]^2*(t[2,9]+t[3,9]),n3[373]=2*t[1,2]^2*(t[1,2]+-1*t[1,9]+-2*t[1,11]+-2*t[1,13]+t[2,6]+-2*t[2,11]+-2*t[2,13]+-1*t[3,6]+t[3,9]+t[6,9]),n3[374]=2*t[1,2]^2*(t[1,2]+t[1,14]+t[2,14]+-1*t[3,6]+t[3,9]+2*t[6,9]),n3[375]=0,n3[376]=-1*t[1,2]^2*(2*t[1,2]+-2*t[3,6]+2*t[3,9]+t[6,9]),n3[377]=1/2*(-2*t[1,3]^2*t[6,9]+-1*t[1,2]^2*(12*t[3,6]+-12*t[3,9]+-3*t[6,9]+t[6,11]+t[9,11])+-2*t[1,2]*t[1,3]*(t[6,9]+t[6,11]+t[9,11])),n3[378]=2*t[1,2]^2*(t[3,6]+-1*t[3,9]+-2*t[6,9]),n3[379]=0,n3[380]=t[1,2]^2*(4*t[1,2]+2*t[1,3]+-2*t[1,11]+-2*t[1,13]+2*t[2,6]+-2*t[2,9]+-6*t[2,11]+-6*t[2,13]+2*t[3,9]+-1*t[6,11]+2*t[6,13]),n3[381]=t[1,2]^2*(t[1,2]+t[1,9]+-1*t[2,6]+t[2,9]+-4*t[3,6]+4*t[3,9]+t[6,9]+-1*t[6,11]),n3[382]=5*t[1,2]^3+t[1,3]^2*(-1*t[1,3]+-2*t[1,8]+t[2,6]+t[2,8]+t[3,6]+t[3,8]+3*t[6,8])+t[1,2]*t[1,3]*(-5*t[1,3]+2*(-3*t[1,8]+2*t[1,11]+t[1,14]+t[2,6]+t[2,11]+2*t[3,6]+t[3,8]+3*t[6,8]+-1*t[6,11]+-1*t[6,14]))+t[1,2]^2*(t[1,3]+-8*t[1,8]+3*t[1,11]+t[1,14]+-5*t[2,6]+-5*t[2,8]+2*t[2,11]+-5*t[3,6]+-4*t[3,8]+3*t[6,8]+-1*t[6,11]+-1*t[6,14]),n3[383]=1/6*(-2*t[1,2]*t[1,3]*(24*t[1,3]+-12*t[1,6]+-6*t[1,8]+6*t[1,12]+-6*t[1,14]+-4*t[2,6]+-8*t[2,12]+8*t[2,14]+-6*t[3,6]+2*t[3,12]+-2*t[3,14]+2*t[6,6]+2*t[6,8]+-2*t[6,12]+2*t[6,14]+-1*t[8,8]+4*t[8,12]+-4*t[8,14]+-1*t[12,12]+2*t[12,14]+-1*t[14,14])+-1*t[1,2]^2*(40*t[1,3]+-10*t[1,6]+2*t[1,8]+16*t[1,12]+-16*t[1,14]+-4*t[3,6]+2*t[3,8]+14*t[3,12]+-14*t[3,14]+t[6,6]+-2*t[6,8]+-4*t[6,12]+4*t[6,14]+-2*t[8,8]+2*t[8,12]+-2*t[8,14]+t[12,12]+-2*t[12,14]+t[14,14])+t[1,3]^2*(-6*t[1,3]+10*t[1,6]+12*t[1,8]+6*t[1,12]+-6*t[1,14]+8*t[2,6]+8*t[2,8]+4*t[2,12]+-4*t[2,14]+6*t[3,6]+6*t[3,8]+-4*t[3,12]+4*t[3,14]+-1*t[6,6]+-4*t[6,8]+-2*t[6,12]+2*t[6,14]+-1*t[8,8]+-2*t[8,12]+2*t[8,14]+2*t[12,12]+-4*t[12,14]+2*t[14,14])),n3[384]=0,n3[385]=0,n3[386]=0,n3[387]=0,n3[388]=-2*t[1,2]^3+t[1,2]*t[1,3]*(-8*t[1,3]+t[1,6]+t[1,8]+t[2,8]+2*t[3,6]+-1*t[3,8]+2*t[3,11]+-2*t[3,13])+t[1,3]^2*(-2*t[1,3]+t[1,6]+3*t[1,8]+3*t[1,11]+-3*t[1,13]+t[2,6]+-1*t[2,13]+2*t[3,6]+-3*t[3,8]+t[3,11]+-2*t[3,13]+-1*t[6,8]+-1*t[6,11]+t[8,13])+-1*t[1,2]^2*(8*t[1,3]+-3*t[1,6]+-1*t[1,8]+3*t[1,11]+-3*t[1,13]+-3*t[2,6]+2*t[2,11]+-3*t[2,13]+-6*t[3,6]+t[3,8]+t[3,11]+-2*t[3,13]+t[6,8]+-1*t[6,11]+t[8,13]),n3[389]=-1*t[1,3]*(t[1,2]*(5*t[1,3]+-2*(2*t[1,13]+t[3,6]))+-2*t[1,3]*(t[1,13]+-1*t[2,6]+t[2,8]+-1*t[2,11]+t[2,13]+-1*t[3,8]+t[3,11]+-1*t[6,11])),n3[390]=0,n3[391]=0,n3[392]=0,n3[393]=0,n3[394]=0,n3[395]=0,n3[396]=0,n3[397]=-1*t[1,2]^3+t[1,2]^2*(-2*t[1,3]+t[1,5]+t[2,5])+t[1,2]*t[1,3]*(-1*t[1,3]+2*(t[1,5]+t[2,5]))+-1*t[1,3]^2*t[3,5],n3[398]=-7*t[1,2]^3+t[1,3]^2*(2*t[1,11]+t[2,11])+t[1,2]^2*(-5*t[1,3]+-1*t[1,10]+2*t[1,11]+4*t[1,13]+2*t[2,11]+2*t[2,13]+4*t[3,6]+-2*t[3,10]+t[6,10]+2*t[6,11])+-2*t[1,2]*t[1,3]*(t[1,3]+t[6,13]),n3[399]=-1*t[1,3]^2*(t[1,3]+t[1,10]+t[1,11]+t[1,13]+-3*t[3,10]+3*t[3,11]+t[6,10]+-2*t[6,11]),n3[400]=0,n3[401]=0,n3[402]=0,n3[403]=0,n3[404]=0,n3[405]=0,n3[406]=0,n3[407]=0,n3[408]=0,n3[409]=0,n3[410]=0,n3[411]=0,n3[412]=0,n3[413]=0,n3[414]=0,n3[415]=0,n3[416]=0,n3[417]=0,n3[418]=0,n3[419]=0,n3[420]=0,n3[421]=0,n3[422]=-2*t[1,2]^3+t[1,2]*t[1,3]*(-1*t[1,3]+-1*t[1,8]+t[2,6]+t[2,14]+t[3,6])+-(1/2)*t[1,3]^2*(t[2,14]+-2*t[6,8])+t[1,2]^2*(-1*t[1,8]+2*t[2,6]+-(1/2)*t[2,14]+t[3,6]+t[6,8]),n3[423]=2*t[1,2]*(t[1,2]^2+t[1,2]*(t[1,3]+t[1,9]+t[1,14]+-1*t[2,6]+t[2,9]+t[2,14]+t[3,9])+t[1,3]*(t[1,14]+-1*t[2,6]+t[2,14]+t[6,8])),n3[424]=-2*t[1,2]^2*(t[1,3]+-1*t[1,7]+-1*t[1,8]+-1*t[2,8]+-1*t[3,8]),n3[425]=0,n3[426]=4*t[1,2]^3+t[1,2]^2*(3*t[1,3]+2*t[1,7]+4*t[1,14]+3*t[2,14]+2*t[3,6]+2*t[3,14]+-2*t[6,7])+t[1,2]*t[1,3]*(t[1,3]+6*t[1,14]+-4*t[2,6]+2*t[2,7]+4*t[2,14]+-4*t[3,6]+4*t[3,14]+-2*t[6,7])+2*t[1,3]^2*(t[1,14]+-1*t[6,7]),n3[427]=-2*t[1,3]*(t[1,2]*(t[1,3]+2*(t[1,14]+t[2,14]+t[3,14]))+t[1,3]*(t[1,14]+-1*t[2,6]+t[6,8])),n3[428]=-2*t[1,2]^2*t[1,3],n3[429]=0,n3[430]=2*t[1,2]^2*(2*t[1,2]+t[1,7]+-2*t[2,6]+t[2,7]+-1*t[6,7]),n3[431]=0,n3[432]=0,n3[433]=t[1,3]*(2*t[1,2]*t[1,7]+t[1,3]*(t[1,9]+2*t[1,14]+-3*t[2,6]+t[2,9]+2*t[2,14]+t[3,6]+t[3,9]+2*t[3,14]+-4*t[6,7]+-4*t[6,14])),n3[434]=0,n3[435]=-2*(t[1,2]^2*(3*t[1,3]+t[1,9]+t[2,6]+t[2,9]+t[3,9]+-2*t[6,8]+2*t[6,14])+t[1,3]^2*(t[1,9]+t[2,9]+t[3,6]+t[3,9]+-2*t[6,8]+2*t[6,14])+t[1,2]*t[1,3]*(3*t[1,3]+2*(t[1,9]+2*t[2,6]+t[2,9]+2*t[3,6]+t[3,9]+-2*t[6,8]+2*t[6,14]))),n3[436]=0,n3[437]=0,n3[438]=0,n3[439]=0,n3[440]=0,n3[441]=0,n3[442]=0,n3[443]=0,n3[444]=0,n3[445]=0,n3[446]=0,n3[447]=0,n3[448]=0,n3[449]=0,n3[450]=0,n3[451]=0,n3[452]=-2*t[1,2]^2*(t[1,2]+t[1,9]+-1*t[1,11]+t[2,5]+t[2,9]+-1*t[2,11]),n3[453]=0,n3[454]=0,n3[455]=2*t[1,2]^2*(t[1,2]+-1*t[2,9]+t[3,5]),n3[456]=-2*t[1,2]^2*(5*t[1,2]+-5*t[2,5]+-4*t[2,9]),n3[457]=0,n3[458]=-1*t[1,2]^3+2*t[1,3]^2*(t[1,9]+t[2,9])+2*t[1,2]*t[1,3]*(-1*t[1,3]+t[1,6]+2*t[1,9]+t[1,11]+2*t[2,9]+-1*t[5,6])+t[1,2]^2*(-4*t[1,3]+3*t[1,6]+t[1,9]+t[2,6]+t[2,9]+-4*t[5,6]+-1*t[6,9]),n3[459]=0,n3[460]=0,n3[461]=-3*t[1,2]^3+t[1,3]^2*(t[1,11]+t[2,5]+t[2,11]+-1*t[3,5]+-1*t[3,11])+-2*t[1,2]*t[1,3]*(t[1,3]+-1*t[1,11]+-1*t[2,5]+-1*t[2,11]+t[3,5]+t[3,11])+-1*t[1,2]^2*(4*t[1,3]+-1*t[1,14]+-2*t[2,5]+-2*t[2,11]+t[2,14]+t[3,5]+t[3,11]),n3[462]=0,n3[463]=0,n3[464]=0,n3[465]=0,n3[466]=-2*t[1,2]^3+t[1,3]^2*(t[1,3]+2*t[1,5]+t[2,5]+-1*t[2,6])+t[1,2]*t[1,3]*(t[1,3]+4*t[1,5]+4*t[2,5]+2*t[3,6])+2*t[1,2]^2*(-1*t[1,3]+t[2,5]+t[2,6]+2*t[3,6]),n3[467]=0,n3[468]=0,n3[469]=0,n3[470]=0,n3[471]=0,n3[472]=0,n3[473]=0,n3[474]=0,n3[475]=0,n3[476]=0,n3[477]=0,n3[478]=0,n3[479]=0,n3[480]=0,n3[481]=0,n3[482]=0,n3[483]=0,n3[484]=0,n3[485]=0,n3[486]=0,n3[487]=0,n3[488]=-1*t[1,2]^3+-1*t[1,3]^2*(5*t[1,3]+4*t[1,5]+t[2,5]+-3*t[2,6])+t[1,2]^2*(-5*t[1,3]+t[2,5]+t[2,6])+t[1,2]*t[1,3]*(-9*t[1,3]+2*(t[2,5]+t[2,6]+-2*t[3,6])),n3[489]=0,n3[490]=t[1,2]^2*(4*t[1,8]+-1*t[2,6]+-1*t[2,10])+t[1,3]^2*(2*t[1,8]+-1*t[1,10]+-1*t[2,10]+-1*t[2,13]+-1*t[3,10])+t[1,2]*t[1,3]*(6*t[1,8]+-1*t[1,10]+-2*t[2,6]+-2*t[2,10]+-1*t[2,13]+-1*t[3,6]+-1*t[3,10]),n3[491]=(t[1,2]+t[1,3])^2*(t[1,8]+-2*t[2,6]+-1*t[2,8]+-2*t[3,6]+-1*t[3,8]),n3[492]=0,n3[493]=0,n3[494]=0,n3[495]=0,n3[496]=0,n3[497]=0,n3[498]=2*(t[1,2]^3+t[1,3]^2*(2*t[1,8]+-1*t[1,13]+t[2,8]+-1*t[2,13])+-1*t[1,2]^2*(t[1,3]+-3*t[1,8]+t[1,13]+t[2,6]+-1*t[2,8]+t[2,13]+-2*t[3,6]+-2*t[3,8]+t[6,13])+-1*t[1,2]*t[1,3]*(t[1,3]+-5*t[1,8]+2*t[1,13]+t[2,6]+-2*t[2,8]+2*t[2,13]+-1*t[3,6]+-1*t[3,8]+t[6,13])),n3[499]=-2*(t[1,2]+t[1,3])*(2*t[1,2]^2+t[1,3]*(t[1,8]+-1*t[2,6])+t[1,2]*(t[1,3]+t[1,8]+-1*t[2,6]+t[3,6]+t[3,8])),n3[500]=0,n3[501]=0,n3[502]=0,n3[503]=0,n3[504]=0,n3[505]=-2*t[1,2]^3+t[1,2]^2*(-3*t[1,3]+4*t[1,8]+-2*t[1,13]+2*t[2,6]+2*t[2,8]+-1*t[2,13]+2*t[3,6]+2*t[3,8])+t[1,2]*t[1,3]*(-3*t[1,3]+8*t[1,8]+-2*t[1,13]+2*t[2,6]+4*t[2,8]+4*t[3,6]+4*t[3,8]+-2*t[6,13])+2*t[1,3]^2*(2*t[1,8]+t[2,8]+-1*t[6,13]),n3[506]=0,n3[507]=0,n3[508]=0,n3[509]=1/2*t[1,2]^2*(2*t[1,2]+-2*t[1,8]+2*t[1,10]+3*t[1,13]+-4*t[2,6]+-6*t[2,10]+-5*t[2,13]+3*t[6,6]+6*t[6,8]+3*t[6,10]+3*t[6,13]+3*t[8,8]+6*t[8,10]+-3*t[8,13]),n3[510]=-2*(t[1,2]+t[1,3])*(2*t[1,2]^2+t[1,3]*(t[3,5]+-1*t[3,10])+t[1,2]*(2*t[1,3]+t[1,5]+-1*t[2,5]+-1*t[2,6]+-1*t[3,6]+-1*t[3,10])),n3[511]=(t[1,2]+t[1,3])^2*(2*t[1,2]+2*t[1,3]+t[1,5]+-1*t[2,5]+-2*t[2,6]+-1*t[3,5]+-2*t[3,6]),n3[512]=0,n3[513]=0,n3[514]=0,n3[515]=0,n3[516]=0,n3[517]=0,n3[518]=0,n3[519]=0,n3[520]=0,n3[521]=0,n3[522]=0,n3[523]=0,n3[524]=0,n3[525]=0,n3[526]=0,n3[527]=0,n3[528]=0,n3[529]=0,n3[530]=0,n3[531]=0,n3[532]=0,n3[533]=0,n3[534]=0,n3[535]=0,n3[536]=0,n3[537]=0,n3[538]=0,n3[539]=0,n3[540]=0,n3[541]=0,n3[542]=0,n3[543]=0,n3[544]=0,n3[545]=0,n3[546]=0,n3[547]=0,n3[548]=0,n3[549]=0,n3[550]=1/2*(4*t[1,2]*t[1,3]*(-3*t[1,3]+-1*t[1,5]+t[1,6]+t[2,5]+2*t[2,6]+t[3,5]+2*t[3,6]+-2*t[5,6])+t[1,2]^2*(-12*t[1,3]+t[1,5]+3*t[1,6]+-4*t[1,13]+5*t[2,5]+4*t[2,6]+-4*t[2,13]+t[3,5]+4*t[3,6]+2*t[5,6]+-2*t[5,13]+-2*t[6,6]+2*t[6,13])+t[1,3]^2*(t[1,5]+3*t[1,6]+-4*t[1,13]+t[2,5]+4*t[2,6]+5*t[3,5]+4*t[3,6]+-4*t[3,13]+2*t[5,6]+-2*t[5,13]+-2*t[6,6]+2*t[6,13])),n3[551]=0,n3[552]=0,n3[553]=0,n3[554]=0,n3[555]=0,n3[556]=0,n3[557]=0,n3[558]=0,n3[559]=0,n3[560]=0,n3[561]=0,n3[562]=0,n3[563]=0,n3[564]=0,n3[565]=0,n3[566]=0,n3[567]=0,n3[568]=0,n3[569]=0,n3[570]=0,n3[571]=0,n3[572]=0,n3[573]=0,n3[574]=0,n3[575]=0,n3[576]=0,n3[577]=0,n3[578]=0,n3[579]=0,n3[580]=0,n3[581]=-1*t[1,2]^2*(t[1,2]+-3*t[1,6]+-1*t[2,6]+3*t[2,7]),n3[582]=0,n3[583]=0,n3[584]=0,n3[585]=0,n3[586]=0,n3[587]=0,n3[588]=0,n3[589]=0,n3[590]=0,n3[591]=0,n3[592]=0,n3[593]=0,n3[594]=-1*(t[1,2]+t[1,3])*(3*t[1,2]^2+2*t[1,3]*t[2,7]+t[1,2]*(3*t[1,3]+2*t[1,12]+-2*t[3,7])),n3[595]=-2*(t[1,2]+t[1,3])*(3*t[1,2]^2+-1*t[1,3]*(2*t[1,10]+-2*t[2,7]+t[2,10])+t[1,2]*(3*t[1,3]+-2*t[1,10]+-1*t[2,10]+-2*t[3,7])),n3[596]=2*(-2*t[1,2]^3+t[1,3]^2*(2*t[1,10]+-1*t[2,7]+t[2,10])+-2*t[1,2]^2*(t[1,3]+-2*t[1,10]+-1*t[2,6]+t[2,7]+-1*t[2,10]+-2*t[3,6])+t[1,2]*t[1,3]*(-1*t[1,3]+6*t[1,10]+t[2,6]+-3*t[2,7]+3*t[2,10]+2*t[3,6])),n3[597]=0,n3[598]=0,n3[599]=0,n3[600]=-2*t[1,2]*(t[1,2]+t[1,3])*(t[1,10]+-1*t[2,7]+t[2,10]),n3[601]=0,n3[602]=0,n3[603]=0,n3[604]=0,n3[605]=0,n3[606]=0,n3[607]=0,n3[608]=0,n3[609]=0,n3[610]=0,n3[611]=0,n3[612]=0,n3[613]=0,n3[614]=0,n3[615]=0,n3[616]=0,n3[617]=0,n3[618]=0,n3[619]=0,n3[620]=0,n3[621]=0,n3[622]=0,n3[623]=0,n3[624]=0,n3[625]=0,n3[626]=0,n3[627]=0,n3[628]=0,n3[629]=0,n3[630]=0,n3[631]=0,n3[632]=0,n3[633]=0,n3[634]=0,n3[635]=0,n3[636]=0,n3[637]=0,n3[638]=0,n3[639]=0,n3[640]=0,n3[641]=0,n3[642]=0,n3[643]=0,n3[644]=0,n3[645]=0,n3[646]=0,n3[647]=0,n3[648]=0,n3[649]=0,n3[650]=0,n3[651]=0,n3[652]=0,n3[653]=0,n3[654]=0,n3[655]=0,n3[656]=0,n3[657]=0,n3[658]=0,n3[659]=0,n3[660]=0,n3[661]=0,n3[662]=0,n3[663]=0,n3[664]=0,n3[665]=0,n3[666]=0,n3[667]=0,n3[668]=2*(t[1,3]^2*(t[1,5]+t[2,5]+t[2,7])+t[1,2]*t[1,3]*(t[2,5]+t[2,7]+t[3,5]+t[5,6])+t[1,2]^2*(t[1,3]+2*t[1,5]+3*t[1,6]+2*t[3,5]+3*t[3,6]+2*t[5,6])),n3[669]=0,n3[670]=0,n3[671]=0,n3[672]=0,n3[673]=0,n3[674]=0,n3[675]=0,n3[676]=0,n3[677]=0,n3[678]=0,n3[679]=0,n3[680]=0,n3[681]=-2*t[1,2]^2*(t[1,2]+-1*t[2,7]+t[7,14]),n3[682]=-4*t[1,2]^3+-1*t[1,3]^2*(2*t[1,3]+t[1,5]+-1*t[1,10]+t[2,5]+-1*t[2,10]+-1*t[3,5]+t[3,10]+2*t[7,14])+-2*t[1,2]*t[1,3]*(3*t[1,3]+t[1,5]+-1*t[1,10]+2*t[2,5]+-2*t[2,10]+-2*t[3,5]+t[3,7]+2*t[3,10]+3*t[7,14])+-1*t[1,2]^2*(10*t[1,3]+5*t[1,5]+-2*t[1,10]+5*t[2,5]+-2*t[2,10]+t[3,5]+2*t[3,10]+4*t[7,14]),n3[683]=0,n3[684]=0,n3[685]=0,n3[686]=0,n3[687]=-1*t[1,2]^2*(t[1,11]+-1*t[2,6]+-1*t[2,11]+-1*t[5,11]+t[6,10]),n3[688]=2*(2*t[1,2]^3+-1*t[1,3]^2*(t[1,3]+-3*t[1,10]+3*t[2,5]+-1*t[3,5]+t[3,10])+t[1,2]^2*(4*t[1,3]+t[1,10]+-1*t[2,5]+t[3,5]+t[3,10])+t[1,2]*t[1,3]*(2*t[1,3]+3*t[1,10]+-3*t[2,5]+3*t[3,5]+t[3,10])),n3[689]=1/2*t[1,2]*(4*t[1,2]^2+t[1,2]*(2*t[1,3]+-1*t[1,5]+-2*(3*t[1,6]+t[2,5]+t[2,6]+t[2,10]+t[3,5]+t[3,6]+-1*t[3,8]))+-2*t[1,3]*(3*t[1,6]+t[1,8]+-2*t[1,10]+t[2,5]+t[2,8]+t[2,10]+t[3,6]+t[3,10])),n3[690]=-2*(t[1,2]+t[1,3])*(t[1,2]*(t[1,6]+-1*t[1,7]+t[2,5]+3*t[2,6]+t[2,7]+-1*t[3,5]+t[3,6]+t[3,7]+-1*t[5,6]+t[5,7]+-1*t[6,6]+-1*t[6,7])+t[1,3]*(t[1,6]+-1*t[1,7]+t[2,5]+-1*t[2,7]+-1*t[3,5]+-1*t[3,6]+-2*t[3,7]+-1*t[5,6]+t[5,7]+t[6,7]+t[7,7])),n3[691]=-2*t[1,2]^2*(2*t[1,3]+t[5,7])+-(1/2)*t[1,3]^2*(4*t[1,3]+-2*t[1,5]+4*t[1,10]+4*t[3,6]+2*t[3,7]+4*t[3,10]+t[5,5]+2*t[5,6]+-2*t[6,7]+-1*t[7,7])+-1*t[1,2]*t[1,3]*(6*t[1,3]+-2*t[1,5]+4*t[1,10]+4*t[3,6]+2*t[3,7]+4*t[3,10]+t[5,5]+2*t[5,6]+2*t[5,7]+-2*t[6,7]+-1*t[7,7]),n3[692]=1/2*(-7*t[1,2]^3+-1*t[1,2]*t[1,3]*(9*t[1,3]+2*(13*t[1,6]+-3*t[1,7]+10*t[1,10]+-3*t[2,5]+8*t[2,6]+4*t[2,7]+5*t[2,10]+-3*t[3,5]+8*t[3,6]+4*t[3,7]+5*t[3,10]+6*t[5,7]+6*t[5,10]+-3*t[6,6]+-7*t[6,7]+7*t[6,10]+-4*t[7,7]+-1*t[7,10]))+-1*t[1,2]^2*(9*t[1,3]+17*t[1,6]+t[1,7]+18*t[1,10]+t[2,5]+10*t[2,6]+4*t[2,7]+11*t[2,10]+t[3,5]+6*t[3,6]+4*t[3,7]+7*t[3,10]+-2*t[5,7]+-2*t[5,10]+t[6,6]+-3*t[6,7]+3*t[6,10]+-4*t[7,7]+-5*t[7,10])+-1*t[1,3]^2*(7*t[1,3]+17*t[1,6]+t[1,7]+18*t[1,10]+t[2,5]+6*t[2,6]+4*t[2,7]+7*t[2,10]+t[3,5]+10*t[3,6]+4*t[3,7]+11*t[3,10]+-2*t[5,7]+-2*t[5,10]+t[6,6]+-3*t[6,7]+3*t[6,10]+-4*t[7,7]+-5*t[7,10])),n3[693]=2*t[1,2]^2*(2*t[1,2]+-4*t[1,10]+-1*t[1,11]+-2*t[2,5]+-2*t[2,6]+-2*t[2,11]+4*t[5,10]+t[5,11]),n3[694]=-(1/2)*t[1,2]^2*(t[1,2]+-1*t[1,5]+t[1,7]+t[1,8]+t[2,5]+2*t[2,7]+t[2,8]+t[5,6]+-1*t[5,8]+2*t[6,7]+t[7,8]),n3[695]=1/2*(-8*t[1,2]^3+2*t[1,3]^2*(-1*t[1,5]+t[1,7]+t[2,5]+2*t[2,7]+-2*t[3,7])+-2*t[1,2]*t[1,3]*(3*t[1,3]+-1*t[1,5]+-2*t[1,6]+t[1,7]+t[1,8]+-3*t[2,5]+-2*t[2,6]+-6*t[2,7]+t[2,8]+4*t[3,5]+4*t[3,7]+t[5,6]+t[5,8]+2*t[6,7]+-1*t[7,8])+-1*t[1,2]^2*(14*t[1,3]+-3*t[1,8]+-4*t[2,5]+-8*t[2,6]+-8*t[2,7]+5*t[2,8]+4*t[3,5]+2*t[3,7]+3*t[5,6]+-1*t[5,8]+6*t[6,7]+t[7,8])),n3[696]=0,n3[697]=0,n3[698]=-2*t[1,2]^2*(t[1,2]+-1*t[2,6]+t[2,7]+-1*t[2,9]+2*t[6,7]),n3[699]=1/2*(5*t[1,2]^3+-1*t[1,2]^2*(t[1,3]+5*t[1,7]+10*t[2,7]+5*t[2,9]+5*t[3,7]+3*t[3,8])+t[1,3]^2*(2*t[1,6]+-6*t[1,7]+2*t[1,9]+3*t[2,6]+-9*t[2,7]+t[2,9]+2*t[3,6]+-8*t[3,7]+-11*t[3,8]+2*t[6,9]+2*t[7,8]+2*t[8,9])+t[1,2]*t[1,3]*(3*t[1,3]+t[1,6]+-8*t[1,7]+-3*t[1,8]+4*t[1,9]+-10*t[2,7]+-3*t[2,8]+6*t[2,9]+t[3,6]+-12*t[3,7]+-4*t[3,8]+4*t[6,9]+4*t[7,8]+4*t[8,9])),n3[700]=-4*(t[1,2]+t[1,3])^2*(t[1,7]+t[2,7]+t[3,7]),n3[701]=-2*(t[1,2]+t[1,3])*(t[1,2]^2+t[1,3]*(t[1,3]+2*t[1,7]+t[1,10]+t[2,7]+-1*t[2,8]+t[2,9]+-1*t[3,8]+t[7,8])+t[1,2]*(2*t[1,7]+t[1,10]+-1*t[2,8]+t[3,7]+-1*t[3,8]+t[3,9]+t[7,8])),n3[702]=-1*t[1,2]^2*(t[1,2]+t[1,5]+4*t[1,8]+4*t[2,6]+t[2,9]+-1*t[5,9]),n3[703]=0,n3[704]=0,n3[705]=0,n3[706]=0,n3[707]=0,n3[708]=0,n3[709]=0,n3[710]=0,n3[711]=0,n3[712]=0,n3[713]=0,n3[714]=0,n3[715]=0,n3[716]=0,n3[717]=0,n3[718]=0,n3[719]=0,n3[720]=0,n3[721]=0,n3[722]=0,n3[723]=0,n3[724]=0,n3[725]=0,n3[726]=0,n3[727]=0,n3[728]=0,n3[729]=0,n3[730]=0,n3[731]=0,n3[732]=0,n3[733]=0,n3[734]=0,n3[735]=0,n3[736]=0,n3[737]=0,n3[738]=0,n3[739]=-2*(t[1,2]^3+-1*t[1,3]^2*(t[2,6]+t[2,7])+t[1,2]^2*(4*t[1,3]+t[1,6]+t[1,7]+-1*t[1,8]+t[1,9]+t[2,6]+t[2,7]+-1*t[2,8]+t[2,9]+t[3,6]+t[3,7])+t[1,2]*t[1,3]*(4*t[1,3]+2*t[1,6]+2*t[1,7]+-2*t[1,8]+2*t[1,9]+t[2,6]+t[2,7]+-2*t[2,8]+2*t[2,9]+2*t[3,6]+2*t[3,7])),n3[740]=0,n3[741]=0,n3[742]=0,n3[743]=0,n3[744]=0,n3[745]=0,n3[746]=0,n3[747]=0,n3[748]=0,n3[749]=0,n3[750]=0,n3[751]=0,n3[752]=0,n3[753]=0,n3[754]=0,n3[755]=0,n3[756]=0,n3[757]=0,n3[758]=0,n3[759]=0,n3[760]=0,n3[761]=0,n3[762]=0,n3[763]=0,n3[764]=0,n3[765]=0,n3[766]=0,n3[767]=0,n3[768]=0,n3[769]=0,n3[770]=0,n3[771]=0,n3[772]=0,n3[773]=0,n3[774]=0,n3[775]=0,n3[776]=0,n3[777]=0,n3[778]=0,n3[779]=0,n3[780]=0,n3[781]=-2*t[1,2]^2*(t[1,5]+t[1,6]),n3[782]=0,n3[783]=0,n3[784]=0,n3[785]=0,n3[786]=0,n3[787]=0,n3[788]=0,n3[789]=0,n3[790]=0,n3[791]=0,n3[792]=0,n3[793]=0,n3[794]=0,n3[795]=0,n3[796]=0,n3[797]=0,n3[798]=0,n3[799]=0,n3[800]=0,n3[801]=0,n3[802]=0,n3[803]=0,n3[804]=0,n3[805]=0,n3[806]=0,n3[807]=0,n3[808]=0,n3[809]=0,n3[810]=0,n3[811]=0,n3[812]=0,n3[813]=0,n3[814]=0,n3[815]=0,n3[816]=0,n3[817]=0,n3[818]=0,n3[819]=0,n3[820]=0,n3[821]=0,n3[822]=0,n3[823]=0,n3[824]=0,n3[825]=0,n3[826]=0,n3[827]=0,n3[828]=0,n3[829]=0,n3[830]=0,n3[831]=0,n3[832]=0,n3[833]=0,n3[834]=0,n3[835]=0,n3[836]=0,n3[837]=0,n3[838]=0,n3[839]=0,n3[840]=0,n3[841]=0,n3[842]=0,n3[843]=0,n3[844]=0,n3[845]=0,n3[846]=0,n3[847]=0,n3[848]=0,n3[849]=0,n3[850]=0,n3[851]=0,n3[852]=0,n3[853]=0,n3[854]=0,n3[855]=0,n3[856]=0,n3[857]=0,n3[858]=0,n3[859]=0,n3[860]=0,n3[861]=0,n3[862]=0,n3[863]=0,n3[864]=0,n3[865]=0,n3[866]=0,n3[867]=0,n3[868]=0,n3[869]=0,n3[870]=0,n3[871]=0,n3[872]=0,n3[873]=0,n3[874]=0,n3[875]=0,n3[876]=0,n3[877]=0,n3[878]=0,n3[879]=0,n3[880]=0,n3[881]=0,n3[882]=0,n3[883]=0,n3[884]=0,n3[885]=0,n3[886]=0,n3[887]=0,n3[888]=0,n3[889]=0,n3[890]=0,n3[891]=0,n3[892]=0,n3[893]=0,n3[894]=0,n3[895]=0,n3[896]=0,n3[897]=0,n3[898]=0,n3[899]=0,n3[900]=0,n3[901]=0,n3[902]=0,n3[903]=0,n3[904]=0,n3[905]=0,n3[906]=0,n3[907]=0,n3[908]=0,n3[909]=0,n3[910]=0,n3[911]=0,n3[912]=0,n3[913]=0,n3[914]=0,n3[915]=0,n3[916]=0,n3[917]=0,n3[918]=0,n3[919]=0,n3[920]=0,n3[921]=0,n3[922]=0,n3[923]=0,n3[924]=0,n3[925]=0,n3[926]=0,n3[927]=0,n3[928]=0,n3[929]=0,n3[930]=0,n3[931]=0,n3[932]=0,n3[933]=0,n3[934]=0,n3[935]=0,n3[936]=0,n3[937]=0,n3[938]=0,n3[939]=0,n3[940]=0,n3[941]=0,n3[942]=0,n3[943]=0,n3[944]=0,n3[945]=0,n3[946]=0,n3[947]=0,n3[948]=0,n3[949]=0,n3[950]=0,n3[951]=0,n3[952]=0,n3[953]=0,n3[954]=0,n3[955]=0,n3[956]=0,n3[957]=0,n3[958]=0,n3[959]=0,n3[960]=0,n3[961]=0,n3[962]=0,n3[963]=0,n3[964]=0,n3[965]=0,n3[966]=0,n3[967]=0,n3[968]=0,n3[969]=0,n3[970]=0,n3[971]=0,n3[972]=0,n3[973]=0,n3[974]=0,n3[975]=0,n3[976]=0,n3[977]=0,n3[978]=0,n3[979]=0,n3[980]=0,n3[981]=0,n3[982]=0,n3[983]=0,n3[984]=0,n3[985]=0,n3[986]=0,n3[987]=0,n3[988]=0,n3[989]=0};


(* ::Subsubsection::Closed:: *)
(*Graphs & Numerators - N^4-contact graphs*)


 
Graphs4 = {g4[1] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -17, 16}, {11, 6, 17, 9, 4, -16}}, 
     g4[2] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, 6, 17, -14, -12}, {14, 9, 4, 12, -17}}, 
     g4[3] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -17, 14, 9, 4}, {11, 6, 17, -14}}, 
     g4[4] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, 13, 6, 14, 9, 4}, {11, -13, -14}}, 
     g4[5] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -13, -14}, {10, 14, 4, 3, 13, 11}}, 
     g4[6] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, 10, 14, 17, -12}, {12, -17, 4, 3, -14}}, 
     g4[7] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -16, 3, -14}, {10, 14, 4, 16, 11}}, 
     g4[8] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, 10, 14, 4, 16, -12}, {12, -16, 3, -14}}, 
     g4[9] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, -10}, 
       {8, 10, 14, 4, 3, 13, -12}, {12, -13, -14}}, 
     g4[10] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -13}, {3, 4, 13, 10, 12, 8, 6}}, 
     g4[11] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, 4, 13, 10, 16, 6}}, 
     g4[12] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, 10, 12, 8, 6}}, 
     g4[13] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, 10, 16, 6}}, 
     g4[14] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, 4, 13, 17, 6}}, 
     g4[15] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, -15, 3, 4}, {8, 6, 15, 10, 12}}, 
     g4[16] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, 6, 15, 10, -13}, {3, 4, 13, -15}}, 
     g4[17] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, -15, 3, 4}, {10, 16, 6, 15}}, 
     g4[18] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -17, 10, 14, 4}, {3, -14, 17, 6}}, 
     g4[19] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, 6, 3, -14, 10, -13}, {4, 13, 14}}, 
     g4[20] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -17, 10, -15, 3, 4}, {6, 15, 17}}, 
     g4[21] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -11}, 
       {11, -12, 10, 16, 6, 3, 4}, {8, -16, 12}}, 
     g4[22] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -11, -12, 8}, 
       {11, -13, -14}, {14, 9, 4, 12, 13, 6}}, 
     g4[23] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -11, -12, 8}, 
       {11, 6, 17, -14}, {14, 9, 4, 12, -17}}, 
     g4[24] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -11, -12, 8}, 
       {11, 6, 16, 12, -14}, {14, 9, 4, -16}}, 
     g4[25] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -11, -12, 8}, 
       {11, -13, 9, 4, 12, -17}, {6, 17, 13}}, 
     g4[26] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -14, -15, -12}, {3, 15, 14, 4, 13}}, 
     g4[27] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, 4, 17, -15, -12}, {3, 15, -17, 13}}, 
     g4[28] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -14, -16, 13, -12}, {3, 4, 16, 14}}, 
     g4[29] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, 3, 4, 16, -15, -12}, {13, 15, -16}}, 
     g4[30] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, 3, -17, -16, 13, -12}, {4, 16, 17}}, 
     g4[31] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 14, -15}, 
       {8, -11, -12}, {12, 11, 15, 4, 3, -14}}, 
     g4[32] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -12, -13}, 
       {3, 4, 13, -15}, {8, 6, 15, 10, 12}}, 
     g4[33] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -12, -13}, 
       {3, 4, 13, 17, 6}, {8, -17, 10, 12}}, 
     g4[34] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, -12, -13}, 
       {3, -14, 10, 12, 8, 6}, {4, 13, 14}}, 
     g4[35] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, 16, -17, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, 17, 6}}, 
     g4[36] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, 16, -17, -11}, 
       {11, 8, -16, -15, 3, 4}, {6, 15, 17}}, 
     g4[37] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {3, -11, -17, 16, 8}, 
       {11, -13, 9, 4, -16}, {6, 17, 13}}, 
     g4[38] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, -11, -13}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[39] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, -11, -13}, 
       {11, 4, 17, -15}, {3, 15, -17, 13}}, 
     g4[40] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, -11, -13}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[41] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, -11, -13}, 
       {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g4[42] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 12, 16, -17}, 
       {8, 4, 17, -15, -12}, {3, 15, -16}}, 
     g4[43] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, 8, -16, -13}, 
       {3, 4, 13, -15}, {10, 16, 6, 15}}, 
     g4[44] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, 8, -16, -13}, 
       {3, 4, 13, 17, 6}, {10, 16, -17}}, 
     g4[45] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, -10, 8, -16, -13}, 
       {3, -14, 10, 16, 6}, {4, 13, 14}}, 
     g4[46] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, 12, 8, -17, -11}, 
       {11, -12, 14, 4}, {3, -14, 17, 6}}, 
     g4[47] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {9, 12, 8, -17, -11}, 
       {11, -12, -15, 3, 4}, {6, 15, 17}}, 
     g4[48] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, 
       {6, 9, 8, -11, -13, -15}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[49] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, 
       {6, 9, 8, -11, -13, -15}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[50] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, 
       {9, -10, 8, -16, 14, 4}, {3, -14, -15}, {10, 16, 6, 15}}, 
     g4[51] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, 
       {9, -10, 8, -16, 14, 4}, {3, -14, 17, 6}, {10, 16, -17}}, 
     g4[52] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, 4, 17, -15, 
        -13}, {3, 15, -16}, {13, 16, -17}}, 
     g4[53] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -9}, {6, 9, 8, -14, -15, 16, 
        -17}, {3, 15, -16}, {4, 17, 14}}, 
     g4[54] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, -13, -14}, {14, 9, 4, 12, 13, 6}}, 
     g4[55] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, 6, 17, -14}, {14, 9, 4, 12, -17}}, 
     g4[56] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, 6, 16, 12, -14}, {14, 9, 4, -16}}, 
     g4[57] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, {10, -11, -17, 16}, 
       {11, 6, 17, -14}, {14, 9, 4, -16}}, 
     g4[58] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, 
       {10, -13, -14, -12}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g4[59] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, 
       {10, 6, 17, -14, -12}, {14, -15, 12, -17}, {4, 15, 9}}, 
     g4[60] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, 
       {10, -11, 13, 6, 16}, {11, -13, -14}, {14, 9, 4, -16}}, 
     g4[61] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, 
       {10, -11, -17, 14, -15}, {11, 6, 17, -14}, {4, 15, 9}}, 
     g4[62] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, -9}, 
       {10, -11, 13, 6, 14, -15}, {11, -13, -14}, {4, 15, 9}}, 
     g4[63] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, 4, 3, 13, 11}}, 
     g4[64] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, 16, -17}, {11, 4, 17, -16, 3}}, 
     g4[65] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, -16, 3, -14}, {10, 14, 4, 16, 11}}, 
     g4[66] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, 11, -14, -16}, {3, 4, 16, 14}}, 
     g4[67] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, 11, 3, -17, -16}, {4, 16, 17}}, 
     g4[68] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, 11, 15, 4, 3, -14}, {10, 14, -15}}, 
     g4[69] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, 10}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[70] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, 10}, 
       {11, -14, -16, 3}, {13, 16, 14, 4}}, 
     g4[71] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, 10}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[72] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, 10}, 
       {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g4[73] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, -14}, 
       {10, 14, 17, 11}, {3, 13, -17, 4}}, 
     g4[74] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, {8, -11, -13, -14}, 
       {10, 14, 4, 16, 11}, {3, 13, -16}}, 
     g4[75] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, 
       {8, 10, 14, 17, -12}, {12, -13, -14}, {3, 13, -17, 4}}, 
     g4[76] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, 
       {8, 10, 14, 17, -12}, {12, -16, 3, -14}, {4, 16, -17}}, 
     g4[77] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, 
       {8, 10, 14, 4, 16, -12}, {12, -13, -14}, {3, 13, -16}}, 
     g4[78] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, 6}, 
       {8, -14, -15, 16, -17, 10}, {3, 15, -16}, {4, 17, 14}}, 
     g4[79] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, 6, 15, 10, 12}}, 
     g4[80] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, 17, 6}, {8, -17, 10, 12}}, 
     g4[81] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, 10, 16, 6}, {8, -16, 12}}, 
     g4[82] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, -13}, 
       {3, -14, 10, 12, 8, 6}, {4, 13, 14}}, 
     g4[83] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, 8, -16, -13}, {3, 4, 13, -15}, {10, 16, 6, 15}}, 
     g4[84] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, 8, -16, -13}, {3, -14, 10, 16, 6}, {4, 13, 14}}, 
     g4[85] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, 14, 4}, 
       {3, -14, -15}, {8, 6, 15, 10, 12}}, 
     g4[86] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, {11, -12, 14, 4}, 
       {3, -14, 10, 16, 6}, {8, -16, 12}}, 
     g4[87] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, -15}, {10, 16, 6, 15}}, 
     g4[88] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, 4, 13, -15}, {6, 15, 17}}, 
     g4[89] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, -12, -15, 3, 4}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g4[90] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, -12, -15, 3, 4}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[91] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -11}, 
       {11, 8, 6, 15, 10, -13}, {3, -14, -15}, {4, 13, 14}}, 
     g4[92] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, {6, 9, 12, -13}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[93] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, {6, 9, 12, -13}, 
       {11, 4, 17, -15}, {3, 15, -17, 13}}, 
     g4[94] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, {6, 9, 12, -13}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[95] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, {6, 9, 12, -13}, 
       {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g4[96] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, -9}, {6, 9, 14, -15}, 
       {12, -16, 3, -14}, {4, 16, 11, 15}}, 
     g4[97] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, 4, 15}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, 12, 13, 6}}, 
     g4[98] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -10, 4, 15}, {10, -11, -12}, 
       {11, 6, 16, 12, -14}, {14, -15, -16}}, 
     g4[99] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -11, -12, -9}, 
       {11, -13, -14}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g4[100] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -11, -12, -9}, 
       {11, 6, 16, 12, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[101] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -12, -13}, 
       {3, -14, -15}, {4, 13, 14}, {8, 6, 15, 10, 12}}, 
     g4[102] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g4[103] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -12, -13}, 
       {3, 4, 13, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[104] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, {8, -11, -12}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[105] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, {8, -11, -12}, 
       {11, 4, 17, -15}, {3, 15, -17, 13}}, 
     g4[106] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, {8, -11, -12}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[107] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, {8, -11, -12}, 
       {11, 3, 4, 16, -15}, {13, 15, -16}}, 
     g4[108] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, {8, -11, -12}, 
       {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g4[109] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, 
       {8, -14, -15, -12}, {3, 15, -16}, {13, 16, 14, 4}}, 
     g4[110] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, 
       {8, -14, -15, -12}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[111] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, 
       {8, 4, 17, -15, -12}, {3, 15, -16}, {13, 16, -17}}, 
     g4[112] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, -13, 6}, 
       {8, -14, -16, 13, -12}, {3, -17, 14}, {4, 16, 17}}, 
     g4[113] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 14, -15, 6}, {8, -11, -12}, 
       {12, -13, -14}, {3, 13, 11, 15, 4}}, 
     g4[114] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 14, -15, 6}, {8, -11, -12}, 
       {12, -16, 3, -14}, {4, 16, 11, 15}}, 
     g4[115] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 16, -17, -11}, 
       {11, 8, -16, -13}, {3, 4, 13, -15}, {6, 15, 17}}, 
     g4[116] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 16, -17, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, -15}, {6, 15, 17}}, 
     g4[117] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 16, -17, -11}, 
       {11, -12, -15, 3, 4}, {8, -16, 12}, {6, 15, 17}}, 
     g4[118] = {{1, -5, -6}, {2, -7, 5}, {7, -14, -15, -12, -9}, 
       {6, 9, 12, 16, -17}, {3, 15, -16}, {4, 17, 14}}, 
     g4[119] = {{1, -5, -6}, {2, -7, 5}, {7, -16, 12, -10, -11}, 
       {11, -12, -13}, {3, 4, 13, -15}, {10, 16, 6, 15}}, 
     g4[120] = {{1, -5, -6}, {2, -7, 5}, {7, -16, 12, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, -15}, {10, 16, 6, 15}}, 
     g4[121] = {{1, -5, -6}, {2, -7, 5}, {7, -16, 12, -10, -11}, 
       {11, -12, -15, 3, 4}, {10, 16, -17}, {6, 15, 17}}, 
     g4[122] = {{1, -5, -6}, {2, -7, 5}, {7, 6, 15, 10, 12, -9}, 
       {9, -10, -11}, {11, -12, -13}, {3, 4, 13, -15}}, 
     g4[123] = {{1, -5, -6}, {2, -7, 5}, {7, 6, 15, 10, 12, -9}, 
       {9, -10, -11}, {11, -12, 14, 4}, {3, -14, -15}}, 
     g4[124] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -12, 14, 4}, 
       {3, -14, -15}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g4[125] = {{1, -5, -6}, {2, -7, 5}, {7, -8, -10, -12, 14, 4}, 
       {3, -14, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[126] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 12, 16, -17, 6}, 
       {8, -14, -15, -12}, {3, 15, -16}, {4, 17, 14}}, 
     g4[127] = {{1, -5, -6}, {2, -7, 5}, {7, -8, 16, -17, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {6, 15, 17}}, 
     g4[128] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, 14, -15, 6}, 
       {12, -13, -14}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[129] = {{1, -5, -6}, {2, -7, 5}, {7, -11, -12, 14, -15, 6}, 
       {12, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[130] = {{1, -5, -6}, {2, -7, 5}, {7, 3, -11, 13, 6, 16, -9}, 
       {11, -13, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[131] = {{1, -5, -6}, {2, -7, 5}, {7, 6, 15, 10, -13, 11, -9}, 
       {9, -10, -11}, {3, -14, -15}, {4, 13, 14}}, 
     g4[132] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, -11, -13, -14}, {10, 14, 4, 3, 13, 11}}, 
     g4[133] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, 10, 14, 17, -12}, {12, -17, 4, 3, -14}}, 
     g4[134] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, -11, -16, 3, -14}, {10, 14, 4, 16, 11}}, 
     g4[135] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, 10, 14, 4, 16, -12}, {12, -16, 3, -14}}, 
     g4[136] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, -10}, 
       {7, 10, 14, 4, 3, 13, -12}, {12, -13, -14}}, 
     g4[137] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 12, -13}, 
       {7, -16, 14, -12}, {3, -14, 16, 4, 13}}, 
     g4[138] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 12, -13}, 
       {7, -16, -15, 3, -12}, {13, 15, 16, 4}}, 
     g4[139] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 12, -13}, 
       {7, 4, 13, 15, 14, -12}, {3, -14, -15}}, 
     g4[140] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 14, -15}, 
       {7, -11, -12}, {12, 11, 15, 4, 3, -14}}, 
     g4[141] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 14, -15}, 
       {7, 15, 17, -13, -14}, {3, 13, -17, 4}}, 
     g4[142] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 14, -15}, 
       {7, -11, -17, 4, 3, -14}, {11, 15, 17}}, 
     g4[143] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 7, -11, -13}, 
       {3, -14, -15}, {11, 4, 13, 15, 14}}, 
     g4[144] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 7, -11, -13}, 
       {3, 11, -16, -15}, {13, 15, 16, 4}}, 
     g4[145] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 7, -11, -13}, 
       {3, -14, 16, 4, 13}, {11, -16, 14}}, 
     g4[146] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 12, -13, -15}, 
       {7, -11, -12}, {3, 13, 11, 15, 4}}, 
     g4[147] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 12, -13, -15}, 
       {7, 15, 17, -12}, {3, 13, -17, 4}}, 
     g4[148] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, {6, 9, 12, -13, -15}, 
       {7, 15, 4, 16, -12}, {3, 13, -16}}, 
     g4[149] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 7, -11, -13, -15}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[150] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 7, -11, -13, -15}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[151] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, 3, -14, -17}, {7, -11, -12}, {11, 4, 17, 14}}, 
     g4[152] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, 3, -14, -17}, {7, -16, 14, -12}, {4, 17, 16}}, 
     g4[153] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, -13, 17, 11}, {7, -11, -12}, {3, 13, -17, 4}}, 
     g4[154] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 7, -11, 3, -14, -17}, {11, -16, 14}, {4, 17, 16}}, 
     g4[155] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 7, -16, 14, 15, -17}, {3, -14, -15}, {4, 17, 16}}, 
     g4[156] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, 3, 11, -16, -17}, {7, -11, -12}, {4, 17, 16}}, 
     g4[157] = {{1, -5, -6}, {5, -7, -8}, {2, -9, 8}, 
       {6, 9, 12, 3, -14, 16, 4}, {7, -11, -12}, {11, -16, 14}}, 
     g4[158] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -12}, 
       {12, -13, -14}, {10, 14, 4, 3, 13, 11}}, 
     g4[159] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -12}, 
       {10, 12, 15, -17}, {3, 11, 4, 17, -15}}, 
     g4[160] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -12}, 
       {12, -16, 3, -14}, {10, 14, 4, 16, 11}}, 
     g4[161] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -12}, 
       {12, -13, 17, 11, 10}, {3, 13, -17, 4}}, 
     g4[162] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -12}, 
       {10, 12, 15, 14, 11, 4}, {3, -14, -15}}, 
     g4[163] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -12}, 
       {12, 11, 15, 4, 3, -14}, {10, 14, -15}}, 
     g4[164] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -13, 10}, 
       {3, -14, -15}, {11, 4, 13, 15, 14}}, 
     g4[165] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -13, 10}, 
       {3, 11, -16, -15}, {13, 15, 16, 4}}, 
     g4[166] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, {7, -11, -13, 10}, 
       {3, -14, 16, 4, 13}, {11, -16, 14}}, 
     g4[167] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -13, -14}, {10, 14, -15}, {3, 13, 11, 15, 4}}, 
     g4[168] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -13, -14}, {10, 14, 17, 11}, {3, 13, -17, 4}}, 
     g4[169] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -13, -14}, {10, 14, 4, 16, 11}, {3, 13, -16}}, 
     g4[170] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, 4, 17, 14, -12}, {10, 12, 15, -17}, {3, -14, -15}}, 
     g4[171] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, 10, 14, 17, -12}, {12, -13, -14}, {3, 13, -17, 4}}, 
     g4[172] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -13, -15, 10}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[173] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -16, 3, -14}, {10, 14, -15}, {4, 16, 11, 15}}, 
     g4[174] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, 15, 17, -13, -14}, {10, 14, -15}, {3, 13, -17, 4}}, 
     g4[175] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, 4, 13, 15, 14, -12}, {10, 12, -13}, {3, -14, -15}}, 
     g4[176] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, 10, 14, 4, 16, -12}, {12, -13, -14}, {3, 13, -16}}, 
     g4[177] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -11, -17, 4, 3, -14}, {10, 14, -15}, {11, 15, 17}}, 
     g4[178] = {{1, -5, -6}, {5, -7, -8}, {2, -10, 6, 8}, 
       {7, -16, 14, 15, -17, 10}, {3, -14, -15}, {4, 17, 16}}, 
     g4[179] = {{1, -5, -6}, {5, -7, -8}, {2, 12, -13, 6, 8}, {7, -11, -12}, 
       {3, -14, -15}, {11, 4, 13, 15, 14}}, 
     g4[180] = {{1, -5, -6}, {5, -7, -8}, {2, 12, -13, 6, 8}, {7, -11, -12}, 
       {3, 11, -16, -15}, {13, 15, 16, 4}}, 
     g4[181] = {{1, -5, -6}, {5, -7, -8}, {2, 12, -13, 6, 8}, {7, -11, -12}, 
       {3, -14, 16, 4, 13}, {11, -16, 14}}, 
     g4[182] = {{1, -5, -6}, {5, -7, -8}, {2, 12, -13, 6, 8}, 
       {7, -16, 14, -12}, {3, -14, -15}, {13, 15, 16, 4}}, 
     g4[183] = {{1, -5, -6}, {5, -7, -8}, {2, 14, -15, 6, 8}, {7, -11, -12}, 
       {12, -13, -14}, {3, 13, 11, 15, 4}}, 
     g4[184] = {{1, -5, -6}, {5, -7, -8}, {2, 14, -15, 6, 8}, {7, -11, -12}, 
       {12, -16, 3, -14}, {4, 16, 11, 15}}, 
     g4[185] = {{1, -5, -6}, {5, -7, -8}, {2, 14, -15, 6, 8}, 
       {7, -11, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[186] = {{1, -5, -6}, {5, -7, -8}, {2, 14, -15, 6, 8}, 
       {7, 15, 4, 16, -12}, {12, -13, -14}, {3, 13, -16}}, 
     g4[187] = {{1, -5, -6}, {5, -7, -8}, {2, 12, -13, -15, 6, 8}, 
       {7, -11, -12}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[188] = {{1, -5, -6}, {5, -7, -8}, {2, 12, -13, -15, 6, 8}, 
       {7, -11, -12}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[189] = {{1, -5, -6}, {5, -7, -8}, {2, 12, 15, -17, 6, 8}, 
       {7, -16, 14, -12}, {3, -14, -15}, {4, 17, 16}}, 
     g4[190] = {{1, -5, -6}, {5, -7, -8}, {2, 12, 3, -14, -17, 6, 8}, 
       {7, -11, -12}, {11, -16, 14}, {4, 17, 16}}, 
     g4[191] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, {10, -11, -12}, 
       {11, -13, -14}, {14, 9, 4, 12, 13, 6}}, 
     g4[192] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, {10, -11, -12}, 
       {11, 6, 17, -14}, {14, 9, 4, 12, -17}}, 
     g4[193] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, {10, -11, -12}, 
       {11, 6, 16, 12, -14}, {14, 9, 4, -16}}, 
     g4[194] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, {10, -11, -12}, 
       {11, -13, 9, 4, 12, -17}, {6, 17, 13}}, 
     g4[195] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, 
       {10, -11, -17, 16}, {11, 6, 17, -14}, {14, 9, 4, -16}}, 
     g4[196] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, 
       {10, -13, -14, -12}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g4[197] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, 
       {10, -11, 13, 6, 16}, {11, -13, -14}, {14, 9, 4, -16}}, 
     g4[198] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -10, 8}, 
       {10, -11, 13, 6, 14, -15}, {11, -13, -14}, {4, 15, 9}}, 
     g4[199] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, -10}, {8, -11, -13, 10}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[200] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, 6, 15, 10, 12}}, 
     g4[201] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, 17, 6}, {8, -17, 10, 12}}, 
     g4[202] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, 10, 16, 6}, {8, -16, 12}}, 
     g4[203] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, 4, 13, -15}, {10, 16, 6, 15}}, 
     g4[204] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, -14, 10, 16, 6}, {4, 13, 14}}, 
     g4[205] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, -15}, {8, 6, 15, 10, 12}}, 
     g4[206] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, 17, 6}, {8, -17, 10, 12}}, 
     g4[207] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, -12, 14, 4}, {3, -14, 10, 16, 6}, {8, -16, 12}}, 
     g4[208] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, -15}, {10, 16, 6, 15}}, 
     g4[209] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, 17, 6}, {10, 16, -17}}, 
     g4[210] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, 4, 13, -15}, {6, 15, 17}}, 
     g4[211] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, -14, 17, 6}, {4, 13, 14}}, 
     g4[212] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, -12, -15, 3, 4}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g4[213] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, -12, -15, 3, 4}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[214] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -16, -15, 3, 4}, {10, 16, -17}, {6, 15, 17}}, 
     g4[215] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -11}, 
       {11, 8, -17, 10, 14, 4}, {3, -14, -15}, {6, 15, 17}}, 
     g4[216] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -11, -12, 8}, 
       {11, -13, -14}, {14, 9, 4, -16}, {12, 13, 6, 16}}, 
     g4[217] = {{1, -5, -6}, {2, -8, -9, 5}, {3, -11, -12, 8}, 
       {11, -13, -14}, {14, 9, 4, 12, -17}, {6, 17, 13}}, 
     g4[218] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[219] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, 4, 17, -15}, {3, 15, -17, 13}}, 
     g4[220] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[221] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, 3, 4, 16, -15}, {13, 15, -16}}, 
     g4[222] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g4[223] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, 
       {8, -14, -15, -12}, {3, 15, -16}, {13, 16, 14, 4}}, 
     g4[224] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, -13}, 
       {8, -14, -15, -12}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[225] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 14, -15}, {8, -11, -12}, 
       {12, -13, -14}, {3, 13, 11, 15, 4}}, 
     g4[226] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 14, -15}, {8, -11, -12}, 
       {12, -16, 3, -14}, {4, 16, 11, 15}}, 
     g4[227] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -12, -13}, 
       {3, 4, 13, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[228] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, -12, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {8, -17, 10, 12}}, 
     g4[229] = {{1, -5, -6}, {2, -8, -9, 5}, {9, 16, -17, -11}, 
       {11, 8, -16, 14, 4}, {3, -14, -15}, {6, 15, 17}}, 
     g4[230] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 8, -11, -13}, 
       {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[231] = {{1, -5, -6}, {2, -8, -9, 5}, {6, 9, 12, 16, -17}, 
       {8, -14, -15, -12}, {3, 15, -16}, {4, 17, 14}}, 
     g4[232] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, 8, -16, -13}, 
       {3, 4, 13, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[233] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, 8, -16, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {10, 16, -17}}, 
     g4[234] = {{1, -5, -6}, {2, -8, -9, 5}, {9, 12, 8, -17, -11}, 
       {11, -12, -13}, {3, 4, 13, -15}, {6, 15, 17}}, 
     g4[235] = {{1, -5, -6}, {2, -8, -9, 5}, {9, 12, 8, -17, -11}, 
       {11, -12, -13}, {3, -14, 17, 6}, {4, 13, 14}}, 
     g4[236] = {{1, -5, -6}, {2, -8, -9, 5}, {9, 12, 8, -17, -11}, 
       {11, -12, 14, 4}, {3, -14, -15}, {6, 15, 17}}, 
     g4[237] = {{1, -5, -6}, {2, -8, -9, 5}, {9, -10, 8, -16, 14, 4}, 
       {3, -14, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[238] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, 12, -13}, 
       {3, -14, -15}, {11, 4, 13, 15, 14}}, 
     g4[239] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, 12, -13}, 
       {3, 11, -16, -15}, {13, 15, 16, 4}}, 
     g4[240] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, 12, -13}, 
       {3, -14, 16, 4, 13}, {11, -16, 14}}, 
     g4[241] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, 14, -15}, 
       {12, -13, -14}, {3, 13, 11, 15, 4}}, 
     g4[242] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, {6, 9, 14, -15}, 
       {12, -16, 3, -14}, {4, 16, 11, 15}}, 
     g4[243] = {{1, -5, -6}, {5, -11, -12, -8}, {2, -9, 8}, 
       {6, 9, 12, -13, -15}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[244] = {{1, -5, -6}, {5, -11, -12, -8}, {2, 14, -15, 6, 8}, 
       {12, -13, -14}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[245] = {{1, -5, -6}, {5, -11, -12, -8}, {2, 14, -15, 6, 8}, 
       {12, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[246] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, 9, 4, -16}, {12, 13, 6, 16}}, 
     g4[247] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, 9, 4, 12, -17}, {6, 17, 13}}, 
     g4[248] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g4[249] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -12}, 
       {11, 6, 17, -14}, {14, -15, 12, -17}, {4, 15, 9}}, 
     g4[250] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -12}, 
       {11, 6, 16, 12, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[251] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -17, 16}, 
       {11, -13, -14}, {14, 9, 4, -16}, {6, 17, 13}}, 
     g4[252] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, -17, 16}, 
       {11, 6, 17, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[253] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -11, 13, 6, 16}, 
       {11, -13, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[254] = {{1, -5, -6}, {2, 3, -10, -9, 5}, {10, -13, -14, -17, 16}, 
       {14, -15, -16}, {4, 15, 9}, {6, 17, 13}}, 
     g4[255] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[256] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -16, 3}, {13, 16, 14, 4}}, 
     g4[257] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[258] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {10, 12, -13}, {11, 3, -17, -16, 13}, {4, 16, 17}}, 
     g4[259] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, 11, 15, 4}}, 
     g4[260] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, 17, 11}, {3, 13, -17, 4}}, 
     g4[261] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -12}, 
       {12, -16, 3, -14}, {10, 14, -15}, {4, 16, 11, 15}}, 
     g4[262] = {{1, -5, -6}, {2, -8, -10, 6, 5}, {8, -11, -13, 10}, 
       {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[263] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {10, 16, 6, 15}}, 
     g4[264] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[265] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {8, -17, 10, 12}}, 
     g4[266] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, -13}, 
       {3, 4, 13, 17, 6}, {8, -16, 12}, {10, 16, -17}}, 
     g4[267] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, -13}, 
       {3, -14, 10, 16, 6}, {4, 13, 14}, {8, -16, 12}}, 
     g4[268] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, 8, -16, -13}, 
       {3, 4, 13, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[269] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, 8, -16, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {10, 16, -17}}, 
     g4[270] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, 14, 4}, 
       {3, -14, 17, 6}, {8, -16, 12}, {10, 16, -17}}, 
     g4[271] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, 8, -16, 14, 4}, 
       {3, -14, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[272] = {{1, -5, -6}, {2, -8, -10, -11, 5}, {11, -12, -15, 3, 4}, 
       {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g4[273] = {{1, -5, -6}, {2, -11, -12, -9, 5}, {6, 9, -10}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[274] = {{1, -5, -6}, {2, -11, -12, -9, 5}, {6, 9, -10}, 
       {10, 12, -13}, {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[275] = {{1, -5, -6}, {2, -11, -12, -9, 5}, {6, 9, 12, -13}, 
       {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[276] = {{1, -5, -6}, {5, -16, 14, -12, -8}, {2, -9, 8}, 
       {6, 9, 12, 15, -17}, {3, -14, -15}, {4, 17, 16}}, 
     g4[277] = {{1, -5, -6}, {2, 3, -10, 4, 15, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, -16}, {12, 13, 6, 16}}, 
     g4[278] = {{1, -5, -6}, {2, 3, -10, 4, 15, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, 12, -17}, {6, 17, 13}}, 
     g4[279] = {{1, -5, -6}, {2, 3, -11, -12, -9, 5}, {11, -13, -14}, 
       {14, -15, -16}, {4, 15, 9}, {12, 13, 6, 16}}, 
     g4[280] = {{1, -5, -6}, {2, 3, -11, -12, -9, 5}, {11, -13, -14}, 
       {14, 9, 4, -16}, {12, -17, 16}, {6, 17, 13}}, 
     g4[281] = {{1, -5, -6}, {2, -8, -10, -12, -13, 5}, {3, 4, 13, -15}, 
       {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g4[282] = {{1, -5, -6}, {2, -8, -10, -12, -13, 5}, {3, -14, 17, 6}, 
       {4, 13, 14}, {8, -16, 12}, {10, 16, -17}}, 
     g4[283] = {{1, -5, -6}, {2, -8, 12, -13, 6, 5}, {8, -11, -12}, 
       {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[284] = {{1, -5, -6}, {2, -8, 14, -15, 6, 5}, {8, -11, -12}, 
       {12, -13, -14}, {3, 13, -16}, {4, 16, 11, 15}}, 
     g4[285] = {{1, -5, -6}, {2, -8, 14, -15, 6, 5}, {8, -11, -12}, 
       {12, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[286] = {{1, -5, -6}, {2, -8, 16, -17, -11, 5}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, -16, 12}, {6, 15, 17}}, 
     g4[287] = {{1, -5, -6}, {2, -11, -13, 10, -9, 5}, {6, 9, -10}, 
       {11, -14, -15}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[288] = {{1, -5, -6}, {2, -16, 12, -10, -11, 5}, {11, -12, -13}, 
       {3, 4, 13, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[289] = {{1, -5, -6}, {2, -16, 12, -10, -11, 5}, {11, -12, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {10, 16, -17}}, 
     g4[290] = {{1, -5, -6}, {2, 3, -10, 4, -16, 14, 5}, {10, -11, -12}, 
       {11, -13, -14}, {12, -17, 16}, {6, 17, 13}}, 
     g4[291] = {{1, -5, -6}, {2, -11, -12, 14, -15, 6, 5}, {12, -13, -14}, 
       {3, 13, -16}, {4, 16, -17}, {11, 15, 17}}, 
     g4[292] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, 9, 14}, {11, 7, 3, -16, -14}}, 
     g4[293] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -10, 8}, 
       {10, 7, -15, 17, 9, -12}, {3, -17, 12, 15}}, 
     g4[294] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, -13, 17, 9}, {7, 3, -17, 12, 13}}, 
     g4[295] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, 7, -15, 17, 9}, {3, -17, 12, 15}}, 
     g4[296] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, -13, 12, 16, 9}, {7, 3, -16, 13}}, 
     g4[297] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, 7, 3, -17, 12, -14}, {9, 14, 17}}, 
     g4[298] = {{1, -6, -7}, {2, -5, 6}, {5, -8, -9}, {4, -11, -12, 8}, 
       {11, 7, -15, 12, 16, 9}, {3, -16, 15}}, 
     g4[299] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, -13, 17, 9}, {7, 3, -17, 12, 13}}, 
     g4[300] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, 7, -15, 17, 9}, {3, -17, 12, 15}}, 
     g4[301] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, -13, 12, 16, 9}, {7, 3, -16, 13}}, 
     g4[302] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, 7, 3, -17, 12, -14}, {9, 14, 17}}, 
     g4[303] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, 7, -15, 12, 16, 9}, {3, -16, 15}}, 
     g4[304] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, 
       {10, -11, 16, -17}, {11, -13, 17, 9}, {7, 3, -16, 13}}, 
     g4[305] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, 
       {10, -11, 16, -17}, {11, 7, -15, 17, 9}, {3, -16, 15}}, 
     g4[306] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, 
       {10, -11, 16, 9, 14}, {11, 7, -15, -14}, {3, -16, 15}}, 
     g4[307] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, -9}, 
       {10, 7, -15, 17, 9, -12}, {3, -16, 15}, {12, 16, -17}}, 
     g4[308] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, -11, -12}, {11, 7, 3, -17, 12, -14}}, 
     g4[309] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, 7, 3, -16, -14}}, 
     g4[310] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -17, 12, 15}}, 
     g4[311] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, 7, -15, -14, 16, -17}, {3, -16, 15}}, 
     g4[312] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, 14, 17}, 
       {10, -11, -12}, {11, -13, -14}, {7, 3, -17, 12, 13}}, 
     g4[313] = {{1, -6, -7}, {2, -5, 6}, {5, 4, -10, 14, 17}, 
       {10, 7, -15, -14, -12}, {3, -16, 15}, {12, 16, -17}}, 
     g4[314] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 11, 7, -15, 17}, 
       {4, -10, 8}, {10, -11, -12}, {3, -17, 12, 15}}, 
     g4[315] = {{1, -6, -7}, {2, -5, 6}, {5, -8, 11, 7, -15, 12, 16}, 
       {4, -10, 8}, {10, -11, -12}, {3, -16, 15}}, 
     g4[316] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, -12}, 
       {11, -13, 16, 4, 12}, {3, 9, -16, 13}}, 
     g4[317] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}}, 
     g4[318] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, 17, 4}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}}, 
     g4[319] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, 17, 4}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}}, 
     g4[320] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, 17, 4}, 
       {11, 3, -15, 16, -17}, {9, -16, 15}}, 
     g4[321] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -10}, {7, 10, -11, 17, 4}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}}, 
     g4[322] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, -13, 16, 4, 12}, {3, 9, -16, 13}}, 
     g4[323] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}}, 
     g4[324] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, {5, -11, 17, 4}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}}, 
     g4[325] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, {5, -11, 17, 4}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}}, 
     g4[326] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -5, 7}, {5, -11, 17, 4}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}}, 
     g4[327] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, -12, 7}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}, {4, 12, 17}}, 
     g4[328] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, -12, 7}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g4[329] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, -12, 7}, 
       {11, 3, 9, -16, -14}, {14, 16, -17}, {4, 12, 17}}, 
     g4[330] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, -12, 7}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}, {4, 12, 17}}, 
     g4[331] = {{1, -6, -7}, {2, -8, 6}, {8, -9, 14, -15, 7}, 
       {9, -11, -13, -14}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g4[332] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, 17, 4, 7}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}}, 
     g4[333] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, 17, 4, 7}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}}, 
     g4[334] = {{1, -6, -7}, {2, -8, 6}, {8, -9, -11, 14, 16, 4, 7}, 
       {11, -13, -14}, {3, -15, 13}, {9, -16, 15}}, 
     g4[335] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -15}, 
       {8, 3, 17, -12}, {12, -17, 4, 15, -14}}, 
     g4[336] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, 
       {7, 10, 12, -13, -15}, {8, 3, 17, -12}, {4, 15, 13, -17}}, 
     g4[337] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -16, 4}, 
       {8, -11, -12}, {12, 11, 3, 16, -14}}, 
     g4[338] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -16, 4}, 
       {8, 3, 17, -12}, {12, -17, 16, -14}}, 
     g4[339] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -16, 4}, 
       {8, -11, -13, -14}, {13, 11, 3, 16}}, 
     g4[340] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -16, 4}, 
       {8, 3, 16, 13, -12}, {12, -13, -14}}, 
     g4[341] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, {7, 10, 14, -16, 4}, 
       {8, -11, -17, 16, -14}, {3, 17, 11}}, 
     g4[342] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, 
       {7, 10, 12, -13, -16, 4}, {8, 3, 17, -12}, {13, -17, 16}}, 
     g4[343] = {{1, -6, -7}, {6, -8, -9}, {2, -10, 9}, 
       {7, 10, 12, -17, 16, -15}, {8, 3, 17, -12}, {4, 15, -16}}, 
     g4[344] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, -11, -12}, 
       {12, 11, 3, 16, -14}, {5, 14, -16, 4}}, 
     g4[345] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, 3, 17, -12}, 
       {12, -13, -14}, {5, 14, 13, -17, 4}}, 
     g4[346] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, 3, 17, -12}, 
       {12, -13, -15, 5}, {4, 15, 13, -17}}, 
     g4[347] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, 3, 17, -12}, 
       {12, -17, 16, -14}, {5, 14, -16, 4}}, 
     g4[348] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, 3, 17, -12}, 
       {12, -17, 4, 15, -14}, {5, 14, -15}}, 
     g4[349] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, 3, 17, -12}, 
       {12, -17, 16, -15, 5}, {4, 15, -16}}, 
     g4[350] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, {8, -11, -13, -14}, 
       {5, 14, -16, 4}, {13, 11, 3, 16}}, 
     g4[351] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, 3, 16, 13, -12}, {12, -13, -14}, {5, 14, -16, 4}}, 
     g4[352] = {{1, -6, -7}, {6, -8, -9}, {2, -5, 7, 9}, 
       {8, -11, -17, 16, -14}, {5, 14, -16, 4}, {3, 17, 11}}, 
     g4[353] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, {8, -11, -12}, 
       {12, 11, 3, 16, -14}, {4, 15, -16}}, 
     g4[354] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, {8, -11, -12}, 
       {12, -17, 4, 15, -14}, {3, 17, 11}}, 
     g4[355] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, 3, 17, -12}, {12, -13, -14}, {4, 15, 13, -17}}, 
     g4[356] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, 3, 17, -12}, {12, -17, 16, -14}, {4, 15, -16}}, 
     g4[357] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, -11, -13, -14}, {4, 15, -16}, {13, 11, 3, 16}}, 
     g4[358] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, -17, 16, -12}, {12, -16, 3, -14}, {4, 15, 17}}, 
     g4[359] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, 3, 16, 13, -12}, {12, -13, -14}, {4, 15, -16}}, 
     g4[360] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, 3, 17, -13, -14}, {4, 15, -16}, {13, -17, 16}}, 
     g4[361] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -15, 7, 9}, 
       {8, -11, -17, 16, -14}, {4, 15, -16}, {3, 17, 11}}, 
     g4[362] = {{1, -6, -7}, {6, -8, -9}, {2, 12, -13, -15, 7, 9}, 
       {8, -11, -12}, {4, 15, 13, -17}, {3, 17, 11}}, 
     g4[363] = {{1, -6, -7}, {6, -8, -9}, {2, 12, -13, -15, 7, 9}, 
       {8, 3, 17, -12}, {4, 15, -16}, {13, -17, 16}}, 
     g4[364] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -16, 4, 7, 9}, 
       {8, -11, -12}, {12, -13, -14}, {13, 11, 3, 16}}, 
     g4[365] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -16, 4, 7, 9}, 
       {8, -11, -12}, {12, -17, 16, -14}, {3, 17, 11}}, 
     g4[366] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -16, 4, 7, 9}, 
       {8, 3, 17, -12}, {12, -13, -14}, {13, -17, 16}}, 
     g4[367] = {{1, -6, -7}, {6, -8, -9}, {2, 14, -16, 4, 7, 9}, 
       {8, -11, -13, -14}, {13, -17, 16}, {3, 17, 11}}, 
     g4[368] = {{1, -6, -7}, {6, -8, -9}, {2, 12, -13, -16, 4, 7, 9}, 
       {8, -11, -12}, {13, -17, 16}, {3, 17, 11}}, 
     g4[369] = {{1, -6, -7}, {6, -8, -9}, {2, 12, -17, 16, -15, 7, 9}, 
       {8, -11, -12}, {4, 15, -16}, {3, 17, 11}}, 
     g4[370] = {{1, -6, -7}, {6, -8, -9}, {2, 14, 13, -17, 4, 7, 9}, 
       {8, -11, -12}, {12, -13, -14}, {3, 17, 11}}, 
     g4[371] = {{1, -6, -7}, {7, -8, -5}, {6, -17, 14, -12, 2, 8}, 
       {3, 12, -14, -15}, {5, 15, -16}, {4, 16, 17}}, 
     g4[372] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, {10, -11, -12}, 
       {11, 7, -15, 17, 9}, {3, -17, 12, 15}}, 
     g4[373] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, {10, -11, -12}, 
       {11, 7, -15, 12, 16, 9}, {3, -16, 15}}, 
     g4[374] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, 7, -15, 17, 9}, {3, -16, 15}}, 
     g4[375] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g4[376] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g4[377] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, 7, -15, -14, 16, -17}, {3, -16, 15}, {9, 14, 17}}, 
     g4[378] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -10, 8}, 
       {10, 7, -15, 17, 9, -12}, {3, -16, 15}, {12, 16, -17}}, 
     g4[379] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -11, -12, 8}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g4[380] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -11, -12, 8}, 
       {11, 7, -15, -14}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g4[381] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -11, -12, 8}, 
       {11, -13, 17, 9}, {7, -15, 13}, {3, -17, 12, 15}}, 
     g4[382] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -11, -12, 8}, 
       {11, 7, -15, 17, 9}, {3, -16, 15}, {12, 16, -17}}, 
     g4[383] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -11, -12, 8}, 
       {11, -13, 12, 16, 9}, {7, -15, 13}, {3, -16, 15}}, 
     g4[384] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -13, -14, -12, 8}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g4[385] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -13, -14, -12, 8}, 
       {7, -15, 13}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g4[386] = {{1, -6, -7}, {2, -8, -9, 6}, {4, -13, 17, 9, -12, 8}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[387] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, 4, 12}}, 
     g4[388] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}, {4, 12, 17}}, 
     g4[389] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g4[390] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}, {4, 12, 17}}, 
     g4[391] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, 3, 9, -16, -14}, {14, 16, -17}, {4, 12, 17}}, 
     g4[392] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, 3, -15, 16, -17}, {9, -16, 15}, {4, 12, 17}}, 
     g4[393] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}, {4, 12, 17}}, 
     g4[394] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, -12}, 
       {11, -13, 16, 4, 12}, {3, -15, 13}, {9, -16, 15}}, 
     g4[395] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, 14, -15}, 
       {9, -11, -13, -14}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g4[396] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, 17, 4}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}}, 
     g4[397] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}}, 
     g4[398] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, 17, 4}, 
       {11, 3, -15, -14}, {9, -16, 15}, {14, 16, -17}}, 
     g4[399] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, 17, 4}, 
       {11, -13, 16, -17}, {3, -15, 13}, {9, -16, 15}}, 
     g4[400] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, 12, -13, -15}, 
       {9, -11, -12}, {13, -16, 4, 15}, {3, 16, 11}}, 
     g4[401] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -13, -14, -12}, 
       {3, -15, 13}, {9, -16, 15}, {14, 16, 4, 12}}, 
     g4[402] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -11, 14, 16, 4}, 
       {11, -13, -14}, {3, -15, 13}, {9, -16, 15}}, 
     g4[403] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, 12, -16, -17, -15}, 
       {9, -11, -12}, {3, 16, 11}, {4, 15, 17}}, 
     g4[404] = {{1, -6, -7}, {2, -9, -10, 6}, {7, 10, -13, -14, 17, 4}, 
       {3, -15, 13}, {9, -16, 15}, {14, 16, -17}}, 
     g4[405] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 14, -15}, {12, 11, 3, 16, -14}, {4, 15, -16}}, 
     g4[406] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 12, -13, -15}, {4, 15, 13, -17}, {3, 17, 11}}, 
     g4[407] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 14, -16, 4}, {12, -13, -14}, {13, 11, 3, 16}}, 
     g4[408] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 14, -16, 4}, {12, -17, 16, -14}, {3, 17, 11}}, 
     g4[409] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 12, -13, -16, 4}, {13, -17, 16}, {3, 17, 11}}, 
     g4[410] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 12, -17, 16, -15}, {4, 15, -16}, {3, 17, 11}}, 
     g4[411] = {{1, -6, -7}, {6, -11, -12, -9}, {2, -10, 9}, 
       {7, 10, 14, 13, -17, 4}, {12, -13, -14}, {3, 17, 11}}, 
     g4[412] = {{1, -6, -7}, {6, -11, -12, -9}, {2, 14, -15, 7, 9}, 
       {12, -16, 3, -14}, {11, -17, 16}, {4, 15, 17}}, 
     g4[413] = {{1, -6, -7}, {6, -11, -12, -9}, {2, 14, -15, 7, 9}, 
       {12, -17, 16, -14}, {4, 15, -16}, {3, 17, 11}}, 
     g4[414] = {{1, -6, -7}, {6, -11, -12, -9}, {2, 12, -13, -15, 7, 9}, 
       {4, 15, -16}, {13, -17, 16}, {3, 17, 11}}, 
     g4[415] = {{1, -6, -7}, {6, -11, -12, -9}, {2, 14, -16, 4, 7, 9}, 
       {12, -13, -14}, {13, -17, 16}, {3, 17, 11}}, 
     g4[416] = {{1, -6, -7}, {6, -11, -12, -9}, {2, 14, 17, 4, 7, 9}, 
       {12, -13, -14}, {3, 13, -16}, {11, -17, 16}}, 
     g4[417] = {{1, -6, -7}, {7, -8, 15, -16}, {6, -11, -12, 2, 8}, 
       {3, 12, -14, -15}, {11, -17, 14}, {4, 16, 17}}, 
     g4[418] = {{1, -6, -7}, {7, -8, 15, -16}, {6, -17, 14, -12, -10}, 
       {2, 8, 10}, {3, 12, -14, -15}, {4, 16, 17}}, 
     g4[419] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, -12}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g4[420] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, -12}, 
       {11, 7, -15, -14}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g4[421] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, -12}, 
       {11, -13, 17, 9}, {7, -15, 13}, {3, -17, 12, 15}}, 
     g4[422] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, -12}, 
       {11, 7, -15, 17, 9}, {3, -16, 15}, {12, 16, -17}}, 
     g4[423] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, -12}, 
       {11, -13, 12, 16, 9}, {7, -15, 13}, {3, -16, 15}}, 
     g4[424] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, 16, -17}, 
       {11, -13, 17, 9}, {7, -15, 13}, {3, -16, 15}}, 
     g4[425] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -11, 16, 9, 14}, 
       {11, -13, -14}, {7, -15, 13}, {3, -16, 15}}, 
     g4[426] = {{1, -6, -7}, {2, 4, -10, -9, 6}, {10, -13, 17, 9, -12}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[427] = {{1, -6, -7}, {2, -8, 14, 17, 6}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -16, 15}, {12, 16, -17}}, 
     g4[428] = {{1, -6, -7}, {2, -8, 14, 17, 6}, {4, -10, 8}, 
       {10, -13, -14, 16, -17}, {7, -15, 13}, {3, -16, 15}}, 
     g4[429] = {{1, -6, -7}, {2, -8, 14, 17, 6}, {4, -11, -12, 8}, 
       {11, -13, -14}, {7, -15, 13}, {3, -17, 12, 15}}, 
     g4[430] = {{1, -6, -7}, {2, -8, 14, 17, 6}, {4, -13, -14, -12, 8}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[431] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, 4, 12}}, 
     g4[432] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}, {4, 12, 17}}, 
     g4[433] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g4[434] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}, {4, 12, 17}}, 
     g4[435] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, 3, 9, -16, -14}, {14, 16, -17}, {4, 12, 17}}, 
     g4[436] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, 3, -15, 16, -17}, {9, -16, 15}, {4, 12, 17}}, 
     g4[437] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, -12}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}, {4, 12, 17}}, 
     g4[438] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {9, -11, -12}, 
       {12, -13, -15, 5}, {13, -16, 4, 15}, {3, 16, 11}}, 
     g4[439] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}}, 
     g4[440] = {{1, -6, -7}, {2, -9, -5, 7, 6}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}}, 
     g4[441] = {{1, -6, -7}, {2, -11, -12, -10, 6}, {7, 10, 14, 17, 4}, 
       {12, -13, -14}, {3, 13, -16}, {11, -17, 16}}, 
     g4[442] = {{1, -6, -7}, {6, 3, 17, -12, -9}, {2, -10, 9}, 
       {7, 10, 14, -16, 4}, {12, -13, -14}, {13, -17, 16}}, 
     g4[443] = {{1, -6, -7}, {2, 4, -10, 14, 17, 6}, {10, -11, -12}, 
       {11, -13, -14}, {7, -15, 13}, {3, -17, 12, 15}}, 
     g4[444] = {{1, -6, -7}, {2, 4, -10, 14, 17, 6}, {10, -11, 16, -17}, 
       {11, -13, -14}, {7, -15, 13}, {3, -16, 15}}, 
     g4[445] = {{1, -6, -7}, {2, 4, -10, 14, 17, 6}, {10, -13, -14, -12}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[446] = {{1, -6, -7}, {2, -8, 11, -13, 17, 6}, {4, -11, -12, 8}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[447] = {{1, -6, -7}, {2, -9, -11, -12, 7, 6}, {11, -13, -14}, 
       {3, -15, 13}, {9, -16, 15}, {14, 16, 4, 12}}, 
     g4[448] = {{1, -6, -7}, {2, -9, -11, -12, 7, 6}, {11, -13, -14}, 
       {3, -15, 13}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g4[449] = {{1, -6, -7}, {2, -9, -11, -12, 7, 6}, {11, -13, -14}, 
       {3, 9, -16, 13}, {14, 16, -17}, {4, 12, 17}}, 
     g4[450] = {{1, -6, -7}, {2, -9, 14, -15, 7, 6}, {9, -11, -12}, 
       {12, -13, -14}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g4[451] = {{1, -6, -7}, {2, -9, 14, -15, 7, 6}, {9, -11, -13, -14}, 
       {3, 13, -16}, {11, -17, 16}, {4, 15, 17}}, 
     g4[452] = {{1, -6, -7}, {2, 4, -10, 11, -13, 17, 6}, {10, -11, -12}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[453] = {{1, -6, -7}, {2, 4, -11, -12, 14, 17, 6}, {11, -13, -14}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[454] = {{1, -6, -7}, {2, -8, -12, 10, -13, 17, 6}, {4, -10, 8}, 
       {7, -15, 13}, {3, -16, 15}, {12, 16, -17}}, 
     g4[455] = {{1, -6, -7}, {2, -9, -11, 17, 4, 7, 6}, {11, -13, -14}, 
       {3, -15, 13}, {9, -16, 15}, {14, 16, -17}}, 
     g4[456] = {{1, -6, -10}, {2, 10, -5}, {6, -12, -13, 9}, {4, -8, 12}, 
       {8, 5, -16, -15}, {3, 15, -9, 16, 13}}, 
     g4[457] = {{1, -6, -10}, {2, 10, -5}, {6, 4, -8, -13, 9}, 
       {8, -14, -9, 17}, {5, 7, -17, 14}, {3, -7, 13}}, 
     g4[458] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -11, 9}, 
       {11, 4, -14, -9, 17, -13}, {3, -7, 13}, {16, 7, -17}}, 
     g4[459] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -11, 17, 15}, 
       {11, 4, -14, -15, -13}, {3, -7, 13}, {16, 7, -17}}, 
     g4[460] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -12, -13, 9}, 
       {4, -8, 12}, {8, -14, -15}, {3, 15, -9, 16, 13}}, 
     g4[461] = {{1, -6, -10}, {2, 10, -16, 14}, {6, 4, -8, -13, 9}, 
       {8, -14, -9, 17}, {3, -7, 13}, {16, 7, -17}}, 
     g4[462] = {{1, -6, -10}, {2, 10, -16, 14}, {6, -12, -13, 17, 15}, 
       {4, -8, 12}, {8, -14, -15}, {3, -17, 16, 13}}, 
     g4[463] = {{1, -6, -10}, {2, 10, -16, 14}, {6, 4, -8, -13, 17, 15}, 
       {8, -14, -15}, {3, -7, 13}, {16, 7, -17}}, 
     g4[464] = {{1, -6, -10}, {2, 10, 7, -17, 14}, {6, -11, 9}, 
       {11, -12, -13}, {4, -14, -9, 17, 12}, {3, -7, 13}}, 
     g4[465] = {{1, -6, -10}, {2, 10, 13, 3, -17, 14}, {6, -11, 9}, 
       {11, -12, -13}, {4, -8, 12}, {8, -14, -9, 17}}, 
     g4[466] = {{1, -7, -5}, {2, -8, 7}, {8, -9, -10}, 
       {9, -11, -16, 6, 13, 10}, {5, -13, 11}, {3, 4, -6, 16}}, 
     g4[467] = {{1, -7, -5}, {2, -8, 7}, {8, -11, -12, -10}, {5, -13, 11}, 
       {13, -14, 16, 3, 4}, {10, 12, -16, 14}}, 
     g4[468] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, -14, 6}, {10, 12, 3, 4, -6, 14}}, 
     g4[469] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, 10, -15, 6}, {12, 3, 4, -6, 15}}, 
     g4[470] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, -14, 17, 4}, {10, 12, 3, -17, 14}}, 
     g4[471] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, 10, 12, -16, 6}, {3, 4, -6, 16}}, 
     g4[472] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, 10, -15, 17, 4}, {12, 3, -17, 15}}, 
     g4[473] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, -14, 16, 3, 4}, {10, 12, -16, 14}}, 
     g4[474] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, 10, -15, 16, 3, 4}, {12, -16, 15}}, 
     g4[475] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -12}, {5, -13, 11}, 
       {13, -14, 15, 12, 3, 4}, {10, -15, 14}}, 
     g4[476] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -16, 15}, 
       {5, -13, 11}, {13, 10, -15, 6}, {3, 4, -6, 16}}, 
     g4[477] = {{1, -7, -5}, {2, -9, -10, 7}, {9, -11, -16, 14, 10}, 
       {5, -13, 11}, {13, -14, 6}, {3, 4, -6, 16}}, 
     g4[478] = {{1, -7, -5}, {2, -9, -15, 14, 7}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 6}, {12, 3, 4, -6, 15}}, 
     g4[479] = {{1, -7, -5}, {2, -9, -15, 14, 7}, {9, -11, -16, 15}, 
       {5, -13, 11}, {13, -14, 6}, {3, 4, -6, 16}}, 
     g4[480] = {{1, -7, -5}, {2, -9, -15, 14, 7}, {9, -11, 3, -17, 15}, 
       {5, -13, 11}, {13, -14, 6}, {4, -6, 17}}, 
     g4[481] = {{1, -7, -5}, {2, -11, -12, -10, 7}, {5, -13, 11}, 
       {13, -14, 6}, {10, 12, -16, 14}, {3, 4, -6, 16}}, 
     g4[482] = {{1, -7, -5}, {2, -11, -12, -10, 7}, {5, -13, 11}, 
       {13, -14, 16, 3, 4}, {10, -15, 14}, {12, -16, 15}}, 
     g4[483] = {{1, -7, -5}, {2, -9, 12, -16, 14, 7}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 6}, {3, 4, -6, 16}}, 
     g4[484] = {{1, -7, -5}, {2, -11, -12, -15, 14, 7}, {5, -13, 11}, 
       {13, -14, 6}, {12, -16, 15}, {3, 4, -6, 16}}, 
     g4[485] = {{1, -7, -5}, {2, -11, -16, 15, -10, 7}, {5, -13, 11}, 
       {13, -14, 6}, {10, -15, 14}, {3, 4, -6, 16}}, 
     g4[486] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, -14, 10}, {13, 2, 9, 3, 11, 14}}, 
     g4[487] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, 17, 11, 10}, {13, 2, 9, 3, -17}}, 
     g4[488] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, 16, 3, 11, 10}, {13, 2, 9, -16}}, 
     g4[489] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, 17, 11}, {13, 2, 9, 3, -17}}, 
     g4[490] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 17}, 
       {6, -13, -14, 10}, {13, 2, 9, 3, -17}}, 
     g4[491] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 17}, 
       {6, -15, 3, -17, -14, 10}, {2, 9, 15}}, 
     g4[492] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, 14, 17}, 
       {12, -13, -14}, {13, 2, 9, 3, -17}}, 
     g4[493] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, 6, -12, 14, 17}, 
       {12, -15, 3, -17, -14}, {2, 9, 15}}, 
     g4[494] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, {5, -10, 14, 16, 3}, 
       {6, -13, -14, 10}, {13, 2, 9, -16}}, 
     g4[495] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, 
       {5, 6, -15, -16, -14, -11}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g4[496] = {{1, -7, -6}, {7, -8, -9}, {4, -5, 8}, 
       {5, 6, -12, 14, 13, -15, 3}, {12, -13, -14}, {2, 9, 15}}, 
     g4[497] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, 2, 9, 3, 11, 14}}, 
     g4[498] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, 17, 11}, {13, 2, 9, 3, -17}}, 
     g4[499] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, 2, 9, -16, -14}, {3, 11, 14, 16}}, 
     g4[500] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, 16, 3, 11}, {13, 2, 9, -16}}, 
     g4[501] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, 2, 9, 3, -17, -14}, {11, 14, 17}}, 
     g4[502] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, 
       {6, -13, -14, 10}, {13, 2, 9, -16}, {3, 11, 14, 16}}, 
     g4[503] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, 
       {6, -13, -14, 10}, {13, 2, 9, 3, -17}, {11, 14, 17}}, 
     g4[504] = {{1, -7, -6}, {7, -8, -9}, {4, -10, -11, 8}, 
       {6, -13, 17, 11, 10}, {13, -15, 3, -17}, {2, 9, 15}}, 
     g4[505] = {{1, -7, -6}, {7, -8, -9}, {4, 6, -12, -11, 8}, 
       {12, -13, -14}, {13, -15, 3, 11, 14}, {2, 9, 15}}, 
     g4[506] = {{1, -7, -6}, {7, -8, -9}, {4, 6, -12, -11, 8}, 
       {12, -13, 17, 11}, {13, -15, 3, -17}, {2, 9, 15}}, 
     g4[507] = {{1, -7, -6}, {7, -8, -9}, {4, 6, -12, -11, 8}, 
       {12, -15, -16, -14}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g4[508] = {{1, -7, -6}, {7, -8, -9}, {4, 6, -12, -11, 8}, 
       {12, -13, 16, 3, 11}, {13, -15, -16}, {2, 9, 15}}, 
     g4[509] = {{1, -7, -6}, {7, -8, -9}, {4, 6, -12, -11, 8}, 
       {12, -15, -16, 17, 11}, {2, 9, 15}, {3, -17, 16}}, 
     g4[510] = {{1, -7, -6}, {7, -8, -9}, {4, -10, 14, 17, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, 2, 9, 3, -17}}, 
     g4[511] = {{1, -7, -6}, {7, -8, -9}, {4, -10, 14, 17, 8}, 
       {6, -13, -14, 10}, {13, 2, 9, -16}, {3, -17, 16}}, 
     g4[512] = {{1, -7, -6}, {7, -8, -9}, {4, -10, 14, 16, 3, 8}, 
       {6, -12, 10}, {12, -13, -14}, {13, 2, 9, -16}}, 
     g4[513] = {{1, -7, -6}, {7, -8, -9}, {4, -10, 12, -13, 16, 3, 8}, 
       {6, -12, 10}, {13, -15, -16}, {2, 9, 15}}, 
     g4[514] = {{1, -7, -6}, {7, 4, -5, -9}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, 17, 11}, {13, 2, 9, 3, -17}}, 
     g4[515] = {{1, -7, -6}, {7, 4, -5, -9}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, 16, 3, 11}, {13, 2, 9, -16}}, 
     g4[516] = {{1, -7, -6}, {7, 4, -5, -9}, {5, -10, -11}, 
       {6, -13, -14, 10}, {13, 2, 9, 3, -17}, {11, 14, 17}}, 
     g4[517] = {{1, -7, -6}, {7, 4, -5, -9}, {5, -10, -11}, 
       {6, -13, 17, 11, 10}, {13, 2, 9, -16}, {3, -17, 16}}, 
     g4[518] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, 2, 9, 3, -17}, {11, 14, 17}}, 
     g4[519] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, 3, 11, 14}, {2, 9, 15}}, 
     g4[520] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -13, 17, 11}, {13, 2, 9, -16}, {3, -17, 16}}, 
     g4[521] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -13, 17, 11}, {13, -15, 3, -17}, {2, 9, 15}}, 
     g4[522] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -15, -16, -14}, {2, 9, 15}, {3, 11, 14, 16}}, 
     g4[523] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -13, 16, 3, 11}, {13, -15, -16}, {2, 9, 15}}, 
     g4[524] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -12, -11}, 
       {12, -15, -16, 17, 11}, {2, 9, 15}, {3, -17, 16}}, 
     g4[525] = {{1, -7, -6}, {7, 4, -5, -9}, {5, -10, 14, 17}, {6, -12, 10}, 
       {12, -13, -14}, {13, 2, 9, 3, -17}}, 
     g4[526] = {{1, -7, -6}, {7, 4, -5, -9}, {5, -10, 14, 17}, 
       {6, -13, -14, 10}, {13, 2, 9, -16}, {3, -17, 16}}, 
     g4[527] = {{1, -7, -6}, {7, 4, -5, -9}, {5, 6, -13, -14, -11}, 
       {13, 2, 9, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g4[528] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, 3, 11, 14}}, 
     g4[529] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, 17, 11}, {13, -15, 3, -17}}, 
     g4[530] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -15, -16, -14}, {3, 11, 14, 16}}, 
     g4[531] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -13, 16, 3, 11}, {13, -15, -16}}, 
     g4[532] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -5, 8}, {5, 6, -12, -11}, 
       {12, -15, -16, 17, 11}, {3, -17, 16}}, 
     g4[533] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, 3, 11, 14}}, 
     g4[534] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, 17, 11}, {13, -15, 3, -17}}, 
     g4[535] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -15, -16, -14}, {3, 11, 14, 16}}, 
     g4[536] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -13, 16, 3, 11}, {13, -15, -16}}, 
     g4[537] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -15, 3, -17, -14}, {11, 14, 17}}, 
     g4[538] = {{1, -7, -6}, {7, -8, 15, 2}, {4, -10, -11, 8}, {6, -12, 10}, 
       {12, -15, -16, 17, 11}, {3, -17, 16}}, 
     g4[539] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, -14}, {13, -15, 3, 11, 14}}, 
     g4[540] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, 17, 11}, {13, -15, 3, -17}}, 
     g4[541] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -15, -16, -14}, {3, 11, 14, 16}}, 
     g4[542] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -13, 16, 3, 11}, {13, -15, -16}}, 
     g4[543] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -15, 3, -17, -14}, {11, 14, 17}}, 
     g4[544] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, {6, -12, 10}, 
       {12, -15, -16, 17, 11}, {3, -17, 16}}, 
     g4[545] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, -11}, 
       {6, -13, 17, 11, 10}, {13, -15, -16}, {3, -17, 16}}, 
     g4[546] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, -16}, {3, 11, 14, 16}}, 
     g4[547] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, 6, -12, -11}, 
       {12, -13, -14}, {13, -15, 3, -17}, {11, 14, 17}}, 
     g4[548] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, 6, -12, -11}, 
       {12, -13, 17, 11}, {13, -15, -16}, {3, -17, 16}}, 
     g4[549] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, 6, -12, -11}, 
       {12, -15, -16, -14}, {3, -17, 16}, {11, 14, 17}}, 
     g4[550] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, 14, 17}, 
       {6, -12, 10}, {12, -15, -16, -14}, {3, -17, 16}}, 
     g4[551] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, 14, 17}, 
       {6, -13, -14, 10}, {13, -15, -16}, {3, -17, 16}}, 
     g4[552] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, 6, -12, 14, 17}, 
       {12, -13, -14}, {13, -15, -16}, {3, -17, 16}}, 
     g4[553] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, 6, -13, -14, -11}, 
       {13, -15, -16}, {3, -17, 16}, {11, 14, 17}}, 
     g4[554] = {{1, -7, -6}, {7, 4, -5, 15, 2}, {5, -10, 12, -13, 17}, 
       {6, -12, 10}, {13, -15, -16}, {3, -17, 16}}, 
     g4[555] = {{1, -7, -6}, {7, -8, -16, 13, 2}, {4, -5, 8}, {5, -10, -11}, 
       {6, -13, 17, 11, 10}, {3, -17, 16}}, 
     g4[556] = {{1, -7, -6}, {7, -8, -16, 13, 2}, {4, -5, 8}, 
       {5, 6, -12, -11}, {12, -13, 17, 11}, {3, -17, 16}}, 
     g4[557] = {{1, -7, -6}, {7, -8, -16, 13, 2}, {4, -5, 8}, 
       {5, 6, -12, 14, 17}, {12, -13, -14}, {3, -17, 16}}, 
     g4[558] = {{1, -7, -6}, {7, -8, 3, -17, 13, 2}, {4, -5, 8}, 
       {5, -10, -11}, {6, -12, 10}, {12, -13, 17, 11}}, 
     g4[559] = {{1, -7, -6}, {7, -8, 3, -17, 13, 2}, {4, -5, 8}, 
       {5, 6, -12, -11}, {12, -13, -14}, {11, 14, 17}}, 
     g4[560] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {4, 11, 10, 6, 5}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[561] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {4, 11, 10, 6, 5}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[562] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {4, 11, 10, 6, 5}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[563] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, 10, 4, 6, 5}, 
       {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g4[564] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -11}, {11, 10, 4, 6, 5}, 
       {-6, -16, 3, 17, -5}, {7, -17, 16}}, 
     g4[565] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[566] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g4[567] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[568] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[569] = {{1, -7, -8}, {2, 8, -9}, {9, 6, 13, -11}, {4, 11, -13, 5}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[570] = {{1, -7, -8}, {2, 8, -9}, {9, 6, 13, -11}, {4, 11, -13, 5}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[571] = {{1, -7, -8}, {2, 8, -9}, {9, 6, 13, -11}, {4, 11, -13, 5}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[572] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[573] = {{1, -7, -8}, {2, 8, -9}, {9, -10, -12, 5}, {12, 10, 4, 6}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[574] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 6, 12, -11}, {11, -12, 5}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[575] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 6, 12, -11}, {11, -12, 5}, 
       {-6, 7, -17, 3, -15}, {-5, 15, 17}}, 
     g4[576] = {{1, -7, -8}, {2, 8, -9}, {9, 4, 6, 12, -11}, {11, -12, 5}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[577] = {{1, -7, -8}, {2, 8, -9}, {9, 6, 5, -12, -11}, {4, 11, 12}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[578] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -11}, {4, -12, -14, 8}, 
       {14, 12, 11, -16, 17, 10}, {3, -17, 16}}, 
     g4[579] = {{1, -7, -8}, {2, -9, 7}, {9, -10, -17, 16}, {10, 5, 6, 17}, 
       {8, -14, -6, -5}, {4, 3, -16, 14}}, 
     g4[580] = {{1, -7, -8}, {2, -6, 17, 7}, {-10, 6, -11}, 
       {10, 5, 15, 11, 8}, {3, 4, -16, -15}, {-5, -17, 16}}, 
     g4[581] = {{1, -7, -8}, {2, -6, 17, 7}, {5, -12, 6, -11}, 
       {8, 12, 15, 11}, {3, 4, -16, -15}, {-5, -17, 16}}, 
     g4[582] = {{1, -7, -8}, {2, -6, 17, 7}, {-10, 6, 13, 15}, 
       {10, 5, -13, 8}, {3, 4, -16, -15}, {-5, -17, 16}}, 
     g4[583] = {{1, -7, -8}, {2, -6, 17, 7}, {5, -12, 6, 13, 15}, 
       {8, 12, -13}, {3, 4, -16, -15}, {-5, -17, 16}}, 
     g4[584] = {{1, -7, -8}, {2, -6, 17, 7}, {5, -13, 8, 6, -11}, 
       {3, 4, -16, -15}, {-5, -17, 16}, {11, 13, 15}}, 
     g4[585] = {{1, -7, -8}, {2, -6, 17, 7}, {-10, 6, 8, 12, 15}, 
       {10, 5, -12}, {3, 4, -16, -15}, {-5, -17, 16}}, 
     g4[586] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[587] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g4[588] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[589] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, 7, -17, 3, -15}, {-5, 15, 17}}, 
     g4[590] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[591] = {{1, -7, -8}, {2, 8, -10, -11}, {11, -12, 5}, {12, 10, 4, 6}, 
       {-6, -16, 3, 17, -5}, {7, -17, 16}}, 
     g4[592] = {{1, -7, -8}, {2, 8, -10, -11}, {4, 11, -13, 5}, {10, 6, 13}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[593] = {{1, -7, -8}, {2, 8, -10, -11}, {4, 11, 10, 6, 5}, 
       {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g4[594] = {{1, -7, -8}, {2, 8, -10, -11}, {4, 11, 10, 6, 5}, 
       {-6, -16, 3, -15}, {7, -17, 16}, {-5, 15, 17}}, 
     g4[595] = {{1, -7, -8}, {2, 8, -10, -11}, {11, 10, 4, 6, 5}, 
       {-6, -14, -15}, {3, 14, 7, -17}, {-5, 15, 17}}, 
     g4[596] = {{1, -7, -8}, {2, 8, -10, -11}, {11, 10, 4, 6, 5}, 
       {-6, -14, 17, -5}, {3, 14, -16}, {7, -17, 16}}, 
     g4[597] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -13}, {8, 13, -14}, 
       {14, 12, 11, -16, 17, 10}, {3, -17, 16}}, 
     g4[598] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -14, 8}, 
       {14, -15, 17, 10}, {12, 11, -16, 15}, {3, -17, 16}}, 
     g4[599] = {{1, -7, -8}, {2, -10, -11, 7}, {4, -12, -14, 8}, 
       {14, 12, 5, 17, 10}, {11, -16, -5}, {3, -17, 16}}, 
     g4[600] = {{1, -7, -8}, {2, -10, -11, 7}, {10, 5, 6, 17}, 
       {8, -14, -6, -5}, {4, -15, 14}, {3, 11, -17, 15}}, 
     g4[601] = {{1, -7, -8}, {2, -10, -11, 7}, {10, 8, -13, -12}, 
       {13, -14, 17, 12}, {4, 3, -16, 14}, {11, -17, 16}}, 
     g4[602] = {{1, -7, -8}, {2, -6, -15, -11, 7}, {8, -12, -13}, 
       {13, -14, 6}, {4, 14, 12, 5}, {11, 3, 15, -5}}, 
     g4[603] = {{1, -7, -8}, {2, -6, -15, -11, 7}, {8, -12, -13}, 
       {13, -16, 4, 6}, {12, 5, 16}, {11, 3, 15, -5}}, 
     g4[604] = {{1, -7, -8}, {2, -6, -15, -11, 7}, {8, 5, 16, -13}, 
       {13, -14, 6}, {4, 14, -16}, {11, 3, 15, -5}}, 
     g4[605] = {{1, -7, -8}, {2, -6, -15, -11, 7}, {8, -12, -14, 6}, 
       {4, 14, -16}, {12, 5, 16}, {11, 3, 15, -5}}, 
     g4[606] = {{1, -7, -8}, {2, -6, 16, -5, 7}, {-10, 6, -11}, 
       {10, 5, -12}, {8, 12, 15, 11}, {3, 4, -16, -15}}, 
     g4[607] = {{1, -7, -8}, {2, -6, 16, -5, 7}, {-10, 6, -11}, 
       {10, 5, -13, 8}, {3, 4, -16, -15}, {11, 13, 15}}, 
     g4[608] = {{1, -7, -8}, {2, -6, 16, -5, 7}, {5, -12, 6, -11}, 
       {8, 12, -13}, {3, 4, -16, -15}, {11, 13, 15}}, 
     g4[609] = {{1, -7, -8}, {2, -6, 16, -5, 7}, {-10, 6, 13, 15}, 
       {10, 5, -12}, {8, 12, -13}, {3, 4, -16, -15}}, 
     g4[610] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -14, -15}, {3, 14, 7, -5, 15}}, 
     g4[611] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g4[612] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -16, 3, -15}, {7, -5, 15, 16}}, 
     g4[613] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -14, 16, 7, -5}, {3, 14, -16}}, 
     g4[614] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -16, 3, 17, -5}, {7, -17, 16}}, 
     g4[615] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g4[616] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -14, -15}, {3, 14, 7, -17}, {-5, 15, 17}}, 
     g4[617] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -14, 17, -5}, {3, 14, -16}, {7, -17, 16}}, 
     g4[618] = {{1, -7, -8}, {2, 8, 4, 13, -11}, {11, -13, 6, 5}, 
       {-6, -16, 3, -15}, {7, -17, 16}, {-5, 15, 17}}, 
     g4[619] = {{1, -7, -8}, {2, 8, -10, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, -15}, {3, 14, 7, -17}, {-5, 15, 17}}, 
     g4[620] = {{1, -7, -8}, {2, 8, -10, -12, 5}, {12, 10, 4, 6}, 
       {-6, -14, 17, -5}, {3, 14, -16}, {7, -17, 16}}, 
     g4[621] = {{1, -7, -8}, {2, -6, 16, 3, -11, 7}, {4, -12, -13}, 
       {8, 13, -14}, {14, 12, 5, 6}, {11, -16, -5}}, 
     g4[622] = {{1, -7, -8}, {2, -6, 16, 3, -11, 7}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 5, 15}, {11, -16, -5}}, 
     g4[623] = {{1, -7, -8}, {2, -6, 16, 3, -11, 7}, {4, 5, 15, -13}, 
       {8, 13, -14}, {14, -15, 6}, {11, -16, -5}}, 
     g4[624] = {{1, -7, -8}, {2, -6, 16, 3, -11, 7}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 5, 15}, {11, -16, -5}}, 
     g4[625] = {{1, -7, -8}, {2, 8, 4, 6, 12, -11}, {11, -12, 5}, 
       {-6, -14, -15}, {3, 14, -16}, {7, -5, 15, 16}}, 
     g4[626] = {{1, -7, -8}, {2, 8, 4, 6, 12, -11}, {11, -12, 5}, 
       {-6, -16, 3, -15}, {7, -17, 16}, {-5, 15, 17}}, 
     g4[627] = {{1, -7, 8}, {2, -6, 3, 15, 7}, {6, -10, -11}, 
       {11, -12, -14, -15}, {4, -16, 10}, {14, 16, -8, 12}}, 
     g4[628] = {{1, -7, 8}, {2, -6, 3, 15, 7}, {6, -10, -12, -14, -15}, 
       {4, -16, 10}, {14, 16, -17}, {-8, 12, 17}}, 
     g4[629] = {{1, -8, -7}, {2, -9, 8}, {9, -11, -5, -6}, {4, 7, -13, 11}, 
       {13, -14, -15}, {3, 6, 5, 15, 14}}, 
     g4[630] = {{1, -8, -7}, {2, -9, 8}, {9, -11, -5, -6}, {4, 7, -13, 11}, 
       {13, 3, -16, -15}, {6, 5, 15, 16}}, 
     g4[631] = {{1, -8, -7}, {2, -9, 8}, {9, -11, -5, -6}, {4, 7, -13, 11}, 
       {13, -14, 17, 5}, {3, 6, -17, 14}}, 
     g4[632] = {{1, -8, -7}, {2, -9, 8}, {9, -11, -5, -6}, {4, 7, -13, 11}, 
       {13, 3, 6, -17, -15}, {5, 15, 17}}, 
     g4[633] = {{1, -8, -7}, {2, -9, 8}, {9, -11, -5, -6}, {4, 7, -13, 11}, 
       {13, -14, 16, 6, 5}, {3, -16, 14}}, 
     g4[634] = {{1, -8, -7}, {2, -10, -5, 8}, {5, -11, -12}, 
       {12, 11, 3, 6, -14}, {4, -17, 7, 14}, {10, 17, -6}}, 
     g4[635] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, {6, -12, -13}, 
       {3, 13, 12, -16, 5}, {4, 7, 16, 11}}, 
     g4[636] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, 
       {6, -12, -14, 3}, {5, 14, 12, -16}, {4, 7, 16, 11}}, 
     g4[637] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, 
       {6, -16, 15, -13}, {3, 13, -15, 5}, {4, 7, 16, 11}}, 
     g4[638] = {{1, -8, -7}, {2, -10, -5, 8}, {10, -11, -6}, 
       {7, -13, 4, 11}, {13, -14, 16, 5, 6}, {3, -16, 14}}, 
     g4[639] = {{1, -8, -7}, {2, -10, -6, 8}, {10, 4, -12, -5}, 
       {7, -13, 12}, {13, 3, -16, -15}, {6, 5, 15, 16}}, 
     g4[640] = {{1, -8, -7}, {2, -10, -16, 14, 8}, {10, 4, -12, -5}, 
       {7, -13, 12}, {13, -14, 17, 3}, {5, -17, 16}}, 
     g4[641] = {{1, -9, -5}, {9, 10, 17}, {2, -13, -10}, 
       {13, -6, 14, 12, -17}, {5, 15, 6}, {-15, 4, -12, -14, 3}}, 
     g4[642] = {{1, -9, -5}, {9, 10, 17}, {2, -6, 14, -11, -10}, {5, 15, 6}, 
       {-15, 8, -14, 3}, {4, -17, 11, -8}}, 
     g4[643] = {{1, -9, -5}, {9, 10, 17}, {2, -6, 3, -7, -11, -10}, 
       {5, 8, 7, 6}, {4, -12, -8}, {-17, 11, 12}}, 
     g4[644] = {{1, -9, -5}, {9, 10, 11, 12}, {2, -13, -10}, 
       {13, -6, 14, -11}, {5, 15, 6}, {-15, 4, -12, -14, 3}}, 
     g4[645] = {{1, -9, -5}, {9, 10, -16, 14, 12}, {2, -13, -10}, 
       {13, -6, 16}, {5, 15, 6}, {-15, 4, -12, -14, 3}}, 
     g4[646] = {{1, -9, -15}, {15, -7, 13}, {2, 6, -17, -13}, {9, -11, 8}, 
       {17, 10, 7, 11}, {4, -10, -8, -6, 3}}, 
     g4[647] = {{1, -9, -15}, {15, -7, 13}, {2, 6, -17, -13}, 
       {9, 17, 12, 8}, {7, -12, 10}, {4, -10, -8, -6, 3}}, 
     g4[648] = {{1, -9, -15}, {15, -7, 13}, {2, 3, -14, -17, -13}, 
       {9, 17, 10, 7, 8}, {4, -10, -16}, {-8, 14, 16}}, 
     g4[649] = {{1, -9, -15}, {15, -7, 13}, {2, 3, 4, -10, -8, -17, -13}, 
       {9, -11, 8}, {17, 12, 11}, {7, -12, 10}}, 
     g4[650] = {{1, -9, -15}, {15, -12, 10, 13}, {2, 6, -17, -13}, 
       {9, -11, 8}, {17, 12, 11}, {4, -10, -8, -6, 3}}, 
     g4[651] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, -14}, 
       {3, 4, -7, 9, 14, 13}, {11, 12, -9, 7}}, 
     g4[652] = {{1, -10, -11}, {10, 5, -12}, {2, -6, -5}, {6, -13, 16, 9}, 
       {3, 4, -7, -16, 13}, {11, 12, -9, 7}}, 
     g4[653] = {{1, -10, -11}, {10, 5, -12}, {2, -13, -14, -5}, 
       {13, 4, -7, -15}, {11, 12, -6, 7}, {14, 15, 3, 6}}, 
     g4[654] = {{1, -10, -11}, {10, 5, -12}, {2, -13, -14, -5}, 
       {3, 4, -7, -16, 13}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g4[655] = {{1, -10, -11}, {10, 5, -12}, {2, -13, -14, -5}, 
       {3, 4, -7, 9, 14, 13}, {11, -17, 7}, {12, -9, 17}}, 
     g4[656] = {{1, -10, -11}, {10, 5, -12}, {2, 3, -15, -14, -5}, 
       {15, 4, -7, -16}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g4[657] = {{1, -10, -11}, {10, 5, -12}, {2, 3, -15, -14, -5}, 
       {15, 8, 9, 14}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g4[658] = {{1, -10, -11}, {10, 5, -12}, {2, -13, 16, 9, -5}, 
       {3, 4, -7, -16, 13}, {11, -17, 7}, {12, -9, 17}}, 
     g4[659] = {{1, -10, -11}, {10, 5, -12}, {2, 3, -15, 16, 9, -5}, 
       {15, 8, -16}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g4[660] = {{1, -10, -11}, {10, 5, -12}, {2, 4, -7, -15, -14, -5}, 
       {11, -16, 7}, {12, -6, 16}, {14, 15, 3, 6}}, 
     g4[661] = {{1, -10, -11}, {10, 5, -12}, {2, 3, 4, -7, -16, -14, -5}, 
       {11, -17, 7}, {12, -9, 17}, {14, 16, 9}}, 
     g4[662] = {{1, -10, -11}, {10, 5, -12}, {3, 2, -15, 16, -7, 4, -5}, 
       {15, 9, -16}, {11, -17, -9}, {12, 7, 17}}, 
     g4[663] = {{1, -10, -11}, {10, 5, 7, 17}, {3, 2, -15, -14, -5}, 
       {15, 9, -16}, {11, -17, -9}, {4, 14, 16, -7}}, 
     g4[664] = {{1, -10, -11}, {10, 5, 7, 17}, {3, 2, -15, -14, -5}, 
       {15, 9, 8, 14}, {11, -17, -9}, {4, -8, -7}}, 
     g4[665] = {{1, -10, -11}, {10, 5, -6, 7, 11}, {2, -9, -5}, 
       {9, -13, -14}, {13, 4, -7, -15}, {14, 15, 3, 6}}, 
     g4[666] = {{1, -10, -11}, {10, 5, -6, 7, 11}, {2, -9, -5}, 
       {9, -13, -14}, {13, 8, 3, 6, 14}, {4, -7, -8}}, 
     g4[667] = {{1, -10, -11}, {10, 5, -6, 7, 11}, {2, -9, -5}, 
       {9, 8, -15, -14}, {4, -7, -8}, {14, 15, 3, 6}}, 
     g4[668] = {{1, -10, -11}, {10, 5, 7, -9, 11}, {3, -6, -5}, 
       {6, 2, -15, -14}, {15, 9, 8, 14}, {4, -8, -7}}, 
     g4[669] = {{1, -10, -11}, {10, 5, 7, -9, 11}, {3, -6, -5}, 
       {6, 2, -15, 16, 8}, {15, 9, -16}, {4, -8, -7}}, 
     g4[670] = {{1, -10, -11}, {10, 5, 7, -9, 11}, {3, -6, -5}, 
       {6, -13, 15, 9, 8}, {2, -15, 13}, {4, -8, -7}}, 
     g4[671] = {{1, -10, -11}, {10, 5, 7, -9, 11}, {3, 2, -15, -14, -5}, 
       {15, 9, -16}, {4, -8, -7}, {14, 16, 8}}, 
     g4[672] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, {12, 8, 3, 17}, 
       {4, 11, 10, 2, -6, -8}, {13, -17, 6}}, 
     g4[673] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, 
       {12, 4, -7, 3, 17}, {11, 10, 2, -6, 7}, {13, -17, 6}}, 
     g4[674] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, 
       {12, 8, 3, 6, 13}, {4, -7, -8}, {11, 10, 2, -6, 7}}, 
     g4[675] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -13}, 
       {12, 8, 3, 6, 13}, {4, 11, -15, -8}, {15, 10, 2, -6}}, 
     g4[676] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -17, 6}, 
       {12, 8, 3, 17}, {4, -7, -8}, {11, 10, 2, -6, 7}}, 
     g4[677] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -17, 6}, 
       {12, 8, 3, 17}, {4, 11, -15, -8}, {15, 10, 2, -6}}, 
     g4[678] = {{5, -10, -11}, {1, -9, -5}, {9, -12, -17, 6}, 
       {12, 4, -7, 3, 17}, {11, -15, 7}, {15, 10, 2, -6}}, 
     g4[679] = {{5, -10, -11}, {1, -9, -5}, {9, 8, 3, 17, -13}, {4, -7, -8}, 
       {11, 10, 2, -6, 7}, {13, -17, 6}}, 
     g4[680] = {{5, -10, -11}, {1, -9, -5}, {9, 8, 3, 17, -13}, 
       {4, 11, -15, -8}, {15, 10, 2, -6}, {13, -17, 6}}, 
     g4[681] = {{5, -10, -11}, {1, -12, -13, -5}, {12, 8, 3, 17}, 
       {4, 11, -15, -8}, {15, 10, 2, -6}, {13, -17, 6}}, 
     g4[682] = {{5, -10, -11}, {1, -12, -13, -5}, {12, 4, -7, 3, 17}, 
       {11, -15, 7}, {15, 10, 2, -6}, {13, -17, 6}}, 
     g4[683] = {{5, -10, -11}, {1, -12, -17, 6, -5}, {12, 4, -7, 3, 17}, 
       {11, -15, 7}, {15, -16, -6}, {2, 16, 10}}, 
     g4[684] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, -15}, {4, -10, -12, -8}, 
       {2, -5, -6, 1}, {3, 15, 5, 12, 14}}, 
     g4[685] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, -15}, {4, -10, -12, -8}, 
       {2, 17, 15, -6, 1}, {3, -17, 12, 14}}, 
     g4[686] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, -15}, 
       {4, -10, 14, 3, -17, -8}, {2, -5, -6, 1}, {15, 5, 17}}, 
     g4[687] = {{-7, 6, 10}, {7, 11, -14}, {-11, 4, -16, -15}, 
       {-10, -12, 16}, {2, -5, -6, 1}, {3, 15, 5, 12, 14}}, 
     g4[688] = {{-7, 6, 10}, {7, 11, -14}, {-11, 4, -16, -15}, 
       {-10, -12, 16}, {2, 17, 15, -6, 1}, {3, -17, 12, 14}}, 
     g4[689] = {{-7, 6, 10}, {7, 11, -14}, {-11, 4, -16, -15}, 
       {-10, -9, 15, 5, 16}, {2, -5, -6, 1}, {3, 9, 14}}, 
     g4[690] = {{-7, 6, 10}, {7, 11, -14}, {-11, 4, -16, -15}, 
       {-10, 14, 3, -17, 16}, {2, -5, -6, 1}, {15, 5, 17}}, 
     g4[691] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, 5, 17}, 
       {4, -10, -12, -8}, {2, -5, -6, 1}, {3, -17, 12, 14}}, 
     g4[692] = {{-7, 6, 10}, {7, 11, -14}, {-11, 4, -10, -12, -15}, 
       {2, -5, -6, 1}, {3, 9, 14}, {12, -9, 15, 5}}, 
     g4[693] = {{-7, 6, 10}, {7, 11, -14}, {-11, 4, -16, 5, 17}, 
       {-10, -9, -17, 16}, {2, -5, -6, 1}, {3, 9, 14}}, 
     g4[694] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, 5, 12, -9}, 
       {4, -10, -12, -8}, {2, -5, -6, 1}, {3, 9, 14}}, 
     g4[695] = {{-7, 6, 10}, {7, 11, -14}, {-11, 8, 5, 16, -10, -9}, 
       {4, -16, -8}, {2, -5, -6, 1}, {3, 9, 14}}, 
     g4[696] = {{-7, 6, 10}, {7, 8, -15, -14}, {4, -10, -12, -8}, 
       {2, -5, -6, 1}, {3, 9, 14}, {12, -9, 15, 5}}, 
     g4[697] = {{-7, 6, 10}, {7, 8, -15, -14}, {4, -10, -12, -8}, 
       {2, -5, -6, 1}, {3, -17, 12, 14}, {15, 5, 17}}, 
     g4[698] = {{-7, 6, 10}, {7, 11, 3, 9}, {-11, 8, -15}, {4, -16, -8}, 
       {-10, -9, 15, 5, 16}, {2, -5, -6, 1}}, 
     g4[699] = {{-7, 6, 10}, {7, 11, 3, 9}, {-11, 8, -15}, 
       {4, -10, -12, -8}, {2, -5, -6, 1}, {12, -9, 15, 5}}, 
     g4[700] = {{-7, 6, 10}, {7, 11, 3, 15, 5, 12}, {-11, 8, -15}, 
       {4, -16, -8}, {-10, -12, 16}, {2, -5, -6, 1}}, 
     g4[701] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, 14, 12, 3, 10, 13}}, 
     g4[702] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, 8, -15, -14}, {3, 10, 15, 14, 12}}, 
     g4[703] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, 8, -17, 10, -14}, {3, 17, 14, 12}}, 
     g4[704] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, -13, 12, 3, 17}, {8, -17, 10, 13}}, 
     g4[705] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, 8, -15, 12, 3, 17}, {10, 15, -17}}, 
     g4[706] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -10}, {1, 2, -5, -6}, 
       {5, -13, 12, 3, 10, 15}, {8, -15, 13}}, 
     g4[707] = {{7, -12, -8}, {4, -9, -7}, {9, 6, 15, -17}, {1, 2, -5, -6}, 
       {5, 8, -15, -14}, {3, 17, 14, 12}}, 
     g4[708] = {{7, -12, -8}, {4, -9, -7}, {9, 6, 15, -17}, {1, 2, -5, -6}, 
       {5, 8, -15, 16, 17}, {3, -16, 12}}, 
     g4[709] = {{7, -12, -8}, {4, -9, -7}, {9, 6, 15, -17}, {1, 2, -5, -6}, 
       {5, -13, 12, 3, 17}, {8, -15, 13}}, 
     g4[710] = {{7, -12, -8}, {4, -9, -7}, {9, 6, -14, 5, 8, -17}, 
       {1, 2, -5, -6}, {3, -16, 12}, {14, 16, 17}}, 
     g4[711] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, -15, 13}, {3, 10, 15, 14, 12}}, 
     g4[712] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, -17, 10, 13}, {3, 17, 14, 12}}, 
     g4[713] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, -14}, {8, 14, 16, 10, 13}, {3, -16, 12}}, 
     g4[714] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, 8, -15, -14}, {3, -16, 12}, {10, 15, 14, 16}}, 
     g4[715] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, 8, -15, -14}, {3, 17, 14, 12}, {10, 15, -17}}, 
     g4[716] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, 16, 17}, {8, -17, 10, 13}, {3, -16, 12}}, 
     g4[717] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, 8, -15, 16, 17}, {3, -16, 12}, {10, 15, -17}}, 
     g4[718] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, 8, -17, 10, -14}, {3, -16, 12}, {14, 16, 17}}, 
     g4[719] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, 12, 3, 17}, {8, -15, 13}, {10, 15, -17}}, 
     g4[720] = {{7, -12, -8}, {4, 6, -10, -7}, {1, 2, -5, -6}, 
       {5, -13, 16, 10, 15}, {8, -15, 13}, {3, -16, 12}}, 
     g4[721] = {{7, -12, -8}, {4, 6, 15, -17, -7}, {1, 2, -5, -6}, 
       {5, 8, -15, -14}, {3, -16, 12}, {14, 16, 17}}, 
     g4[722] = {{7, -12, -8}, {4, 1, 2, -5, -10, -7}, {5, -13, -14}, 
       {8, -15, 13}, {3, -16, 12}, {10, 15, 14, 16}}, 
     g4[723] = {{7, -12, -8}, {4, 1, 2, -5, -10, -7}, {5, -13, -14}, 
       {8, -15, 13}, {3, 17, 14, 12}, {10, 15, -17}}, 
     g4[724] = {{7, -12, -8}, {4, 1, 2, -5, -10, -7}, {5, -13, -14}, 
       {8, -17, 10, 13}, {3, -16, 12}, {14, 16, 17}}, 
     g4[725] = {{10, -5, 8}, {-10, 9, -6}, {3, -11, -9}, {11, 4, -8, -7, 2}, 
       {5, -14, 17, 7}, {1, 6, -17, 14}}, 
     g4[726] = {{10, -5, 8}, {-10, 9, -6}, {3, 4, -8, -13, -9}, 
       {5, -14, -15}, {1, 6, -17, 14}, {15, 17, 2, 13}}, 
     g4[727] = {{10, -5, 8}, {-10, 9, -6}, {3, 4, -8, -7, 2, -9}, 
       {5, -14, -15}, {1, -16, 14}, {6, 7, 15, 16}}, 
     g4[728] = {{10, -5, 8}, {-10, 9, -6}, {3, 4, -8, -7, 2, -9}, 
       {5, -14, -15}, {1, 6, -17, 14}, {15, 17, 7}}, 
     g4[729] = {{10, -5, 8}, {-10, 3, -11, -6}, {11, 4, -8, -7, 2}, 
       {5, -14, -15}, {1, 6, -17, 14}, {15, 17, 7}}, 
     g4[730] = {{10, -5, 8}, {-10, 9, -17, 16}, {3, 4, -8, -7, 2, -9}, 
       {5, -14, -15}, {1, -16, 14}, {15, 17, 7}}, 
     g4[731] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, {10, -11, -12}, 
       {11, -13, 12, 16, 9}, {7, 3, -16, 13}}, 
     g4[732] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, {10, -11, -12}, 
       {11, 7, -15, 12, 16, 9}, {3, -16, 15}}, 
     g4[733] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, -13, 17, 9}, {7, 3, -16, 13}}, 
     g4[734] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, 7, 3, -16, -14}, {9, 14, 17}}, 
     g4[735] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, 7, -15, 17, 9}, {3, -16, 15}}, 
     g4[736] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -13, -14, -12}, {7, -15, 13}, {3, 9, 14, 12, 15}}, 
     g4[737] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g4[738] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g4[739] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, 9, 14}, {11, -13, -14}, {7, 3, -16, 13}}, 
     g4[740] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -11, 16, 9, 14}, {11, 7, -15, -14}, {3, -16, 15}}, 
     g4[741] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -13, -14, 16, -17}, {7, 3, -16, 13}, {9, 14, 17}}, 
     g4[742] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, -13, 17, 9, -12}, {7, -15, 13}, {3, -17, 12, 15}}, 
     g4[743] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, 7, -15, -14, 16, -17}, {3, -16, 15}, {9, 14, 17}}, 
     g4[744] = {{1, 2, -5, -7}, {5, -8, -9}, {4, -10, 8}, 
       {10, 7, -15, 17, 9, -12}, {3, -16, 15}, {12, 16, -17}}, 
     g4[745] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, {13, -14, 8}, 
       {7, -8, 17, 11}, {3, 14, 12, 4, -17}}, 
     g4[746] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, {13, -14, 8}, 
       {7, -8, -9, 4, 11}, {3, 14, 12, 9}}, 
     g4[747] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, 
       {13, -14, -15, 7}, {3, 14, 12, 4, -17}, {11, 15, 17}}, 
     g4[748] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, 
       {13, -16, 3, 8}, {7, -8, 17, 11}, {12, 4, -17, 16}}, 
     g4[749] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, 
       {13, 12, 9, 3, 8}, {7, -8, -15}, {4, 11, 15, -9}}, 
     g4[750] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, 
       {13, 12, 9, 3, 8}, {7, -8, 17, 11}, {4, -17, -9}}, 
     g4[751] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -13}, 
       {13, 12, 4, -17, 3, 8}, {7, -8, -15}, {11, 15, 17}}, 
     g4[752] = {{1, 2, -5, -7}, {5, -11, -6}, {11, -12, -13}, {7, -8, 12}, 
       {8, 3, -16, -15}, {6, 4, 13, 15, 16}}, 
     g4[753] = {{1, 2, -5, -7}, {5, -11, -6}, {6, 9, 16, -13}, {13, -14, 8}, 
       {7, -8, -9, 4, 11}, {3, 14, -16}}, 
     g4[754] = {{1, 2, -5, -7}, {5, -11, -6}, {6, 9, 16, -13}, 
       {13, -16, 3, 8}, {7, -8, -15}, {4, 11, 15, -9}}, 
     g4[755] = {{1, 2, -5, -7}, {5, -11, -6}, {6, 9, 16, -13}, 
       {13, -16, 3, 8}, {7, -8, 17, 11}, {4, -17, -9}}, 
     g4[756] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -14, 8}, 
       {7, -8, -15}, {3, 14, 12, 9}, {4, 11, 15, -9}}, 
     g4[757] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -14, 8}, 
       {7, -8, -15}, {3, 14, 12, 4, -17}, {11, 15, 17}}, 
     g4[758] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -14, 8}, 
       {7, -8, 17, 11}, {3, 14, 12, 9}, {4, -17, -9}}, 
     g4[759] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -13}, 
       {8, -14, -15}, {3, 6, -17, 14}, {15, 17, 4, 13}}, 
     g4[760] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -13}, 
       {8, -14, -15}, {3, 6, 9, 15, 14}, {4, 13, -9}}, 
     g4[761] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -13}, 
       {8, -14, 17, 9}, {3, 6, -17, 14}, {4, 13, -9}}, 
     g4[762] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -13}, 
       {8, 3, 6, -17, -15}, {15, 17, 9}, {4, 13, -9}}, 
     g4[763] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -13}, 
       {8, -14, 16, 6, 9}, {3, -16, 14}, {4, 13, -9}}, 
     g4[764] = {{1, 2, -5, -7}, {5, -11, -6}, {11, -12, -9, 4}, {7, -8, 12}, 
       {8, -14, 16, 6, 9}, {3, -16, 14}}, 
     g4[765] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -16, 3, 8}, 
       {7, -8, -15}, {12, 9, 16}, {4, 11, 15, -9}}, 
     g4[766] = {{1, 2, -5, -7}, {5, -11, -6}, {6, -12, -16, 3, 8}, 
       {7, -8, -15}, {12, 4, -17, 16}, {11, 15, 17}}, 
     g4[767] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -9, 4}, 
       {8, -14, -15}, {3, 6, -17, 14}, {15, 17, 9}}, 
     g4[768] = {{1, 2, -5, -7}, {5, -11, -6}, {11, 7, -8, -9, 4}, 
       {8, -14, 17, 9}, {3, -16, 14}, {6, -17, 16}}, 
     g4[769] = {{1, 2, -5, -7}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, -13, -14}, {7, 3, -16, 13}, {12, 16, 9, 14}}, 
     g4[770] = {{1, 2, -5, -7}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, 7, -15, -14}, {3, -16, 15}, {12, 16, 9, 14}}, 
     g4[771] = {{1, 2, -5, -7}, {5, 4, -10, -9}, {10, -11, -12}, 
       {11, 7, -15, 17, 9}, {3, -16, 15}, {12, 16, -17}}, 
     g4[772] = {{1, 2, -5, -7}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, -11, 16, -17}, {11, 7, -15, -14}, {3, -16, 15}}, 
     g4[773] = {{1, 2, -5, -7}, {5, -8, 14, 17}, {4, -10, 8}, 
       {10, 7, -15, -14, -12}, {3, -16, 15}, {12, 16, -17}}, 
     g4[774] = {{1, 2, -5, -7}, {5, 7, -8, -13, -6}, {8, -14, -15}, 
       {3, -16, 14}, {6, -17, 16}, {15, 17, 4, 13}}, 
     g4[775] = {{1, 2, -5, -7}, {5, 7, -8, -13, -6}, {8, -14, -15}, 
       {3, -16, 14}, {6, 9, 15, 16}, {4, 13, -9}}, 
     g4[776] = {{1, 2, -5, -7}, {5, 7, -8, -13, -6}, {8, -14, -15}, 
       {3, 6, -17, 14}, {15, 17, 9}, {4, 13, -9}}, 
     g4[777] = {{1, 2, -5, -7}, {5, 7, -8, 17, -6}, {6, -12, -13}, 
       {13, -14, 8}, {3, 14, 12, 9}, {4, -17, -9}}, 
     g4[778] = {{1, 2, -5, -7}, {5, 7, -8, 17, -6}, {6, -12, -14, 8}, 
       {3, 14, -16}, {12, 9, 16}, {4, -17, -9}}, 
     g4[779] = {{1, 2, -5, -7}, {5, 7, -8, -9, 4, -6}, {6, -12, -13}, 
       {13, -14, 8}, {3, 14, -16}, {12, 9, 16}}, 
     g4[780] = {{1, 2, -5, -7}, {5, 7, -8, -13, -17, 16}, {8, -14, -15}, 
       {3, -16, 14}, {15, 17, 9}, {4, 13, -9}}, 
     g4[781] = {{1, 2, -5, 8}, {5, -6, -9}, {6, 4, -16, -11}, 
       {11, -12, -13}, {13, 16, -8, 12, -15}, {3, 15, 9}}, 
     g4[782] = {{1, 2, -5, 8}, {5, -6, -9}, {6, 4, -16, -11}, 
       {11, -12, -14, -15}, {3, 15, 9}, {14, 16, -8, 12}}, 
     g4[783] = {{1, 2, -5, 8}, {5, -6, -9}, {6, 4, -16, -11}, 
       {11, -12, 16, -17, -15}, {3, 15, 9}, {-8, 12, 17}}, 
     g4[784] = {{1, 2, -5, 8}, {5, -6, -9}, {6, 4, -16, -11}, 
       {11, 14, 16, -8, -13}, {13, -14, -15}, {3, 15, 9}}, 
     g4[785] = {{1, 2, -5, 8}, {5, -6, -9}, {6, -10, -12, 16, -17, -15}, 
       {3, 15, 9}, {4, -16, 10}, {-8, 12, 17}}, 
     g4[786] = {{1, 2, -5, 8}, {5, -6, 3, 15}, {6, 4, -16, -11}, 
       {11, -12, -13}, {13, -14, -15}, {14, 16, -8, 12}}, 
     g4[787] = {{1, 2, -5, 8}, {5, -6, 3, 15}, {6, 4, -16, -11}, 
       {11, -12, -13}, {13, 16, -17, -15}, {-8, 12, 17}}, 
     g4[788] = {{1, 2, -5, 8}, {5, -6, 3, 15}, {6, -10, -12, -13}, 
       {13, 16, -17, -15}, {4, -16, 10}, {-8, 12, 17}}, 
     g4[789] = {{1, 2, -5, 8}, {5, -6, 3, 15}, {6, -10, -12, -14, -15}, 
       {4, -16, 10}, {14, 16, -17}, {-8, 12, 17}}, 
     g4[790] = {{1, 2, -5, 8}, {5, -10, -11, -9}, {11, -12, -13}, 
       {13, -14, 9, 3}, {4, -16, 10}, {14, 16, -8, 12}}, 
     g4[791] = {{1, 2, -5, 8}, {5, -10, -11, -9}, {11, -12, -13}, 
       {13, 16, -8, 12, -15}, {3, 15, 9}, {4, -16, 10}}, 
     g4[792] = {{1, 2, -5, 8}, {5, -10, -11, -9}, {11, -12, -14, -15}, 
       {3, 15, 9}, {4, -16, 10}, {14, 16, -8, 12}}, 
     g4[793] = {{1, 2, -5, 8}, {5, -10, -11, -9}, {11, 17, -8, -13}, 
       {13, 16, -17, -15}, {3, 15, 9}, {4, -16, 10}}, 
     g4[794] = {{1, 2, -5, 8}, {5, -10, -11, -9}, {11, -12, 16, -17, -15}, 
       {3, 15, 9}, {4, -16, 10}, {-8, 12, 17}}, 
     g4[795] = {{1, 2, -5, 8}, {5, -10, -11, -9}, {11, 14, 16, -8, -13}, 
       {13, -14, -15}, {3, 15, 9}, {4, -16, 10}}, 
     g4[796] = {{1, 2, -5, 8}, {5, 4, -16, -11, 3, 15}, {11, -12, -13}, 
       {13, -14, -15}, {14, 16, -17}, {-8, 12, 17}}, 
     g4[797] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, -7}, {13, -10, -8}, 
       {10, 3, -16, -9, 4}, {6, 7, 9, 16}}, 
     g4[798] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, -7}, {13, -10, -8}, 
       {10, 3, 6, -17, -9, 4}, {7, 9, 17}}, 
     g4[799] = {{1, 2, -5, -13}, {5, -14, -6}, {14, 8, 9, 17}, 
       {13, -10, -8}, {10, 3, -16, -9, 4}, {6, -17, 16}}, 
     g4[800] = {{1, 2, -5, -13}, {5, 8, -7, -6}, {13, -10, -8}, 
       {10, 3, -16, -9, 4}, {6, -17, 16}, {7, 9, 17}}, 
     g4[801] = {{1, 2, -5, -13}, {5, -14, -17, 16}, {14, 8, -7}, 
       {13, -10, -8}, {10, 3, -16, -9, 4}, {7, 9, 17}}, 
     g4[802] = {{1, 2, -7, -6}, {7, -8, -9}, {3, -10, 8}, 
       {10, -13, -14, -12}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g4[803] = {{1, 2, -7, -6}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, -17, 14, -15}, {11, 6, 17, -14}, {4, 15, 9}}, 
     g4[804] = {{1, 2, -7, -6}, {7, -8, -9}, {3, -10, 8}, 
       {10, -11, 13, 6, 14, -15}, {11, -13, -14}, {4, 15, 9}}, 
     g4[805] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, 4, 3, 13, 11}}, 
     g4[806] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {10, 12, 16, -17}, {11, 4, 17, -16, 3}}, 
     g4[807] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {12, -16, 3, -14}, {10, 14, 4, 16, 11}}, 
     g4[808] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {10, 12, 11, -14, -16}, {3, 4, 16, 14}}, 
     g4[809] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -12}, 
       {12, 11, 15, 4, 3, -14}, {10, 14, -15}}, 
     g4[810] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -13, 10}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[811] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -13, 10}, 
       {11, -14, -16, 3}, {13, 16, 14, 4}}, 
     g4[812] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, {8, -11, -13, 10}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[813] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, 
       {8, -11, -13, -14}, {10, 14, 17, 11}, {3, 13, -17, 4}}, 
     g4[814] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, 
       {8, 10, 14, 17, -12}, {12, -13, -14}, {3, 13, -17, 4}}, 
     g4[815] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, -10}, 
       {8, -14, -15, 16, -17, 10}, {3, 15, -16}, {4, 17, 14}}, 
     g4[816] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, -15}, {8, 6, 15, 10, 12}}, 
     g4[817] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, 17, 6}, {8, -17, 10, 12}}, 
     g4[818] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -16, -13}, {3, 4, 13, -15}, {10, 16, 6, 15}}, 
     g4[819] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, 4, 13, -15}, {6, 15, 17}}, 
     g4[820] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -11}, 
       {11, 8, -17, 10, -13}, {3, -14, 17, 6}, {4, 13, 14}}, 
     g4[821] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[822] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, 4, 17, -15}, {3, 15, -17, 13}}, 
     g4[823] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[824] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, 12, -13}, {8, -11, -12}, 
       {11, 3, 4, 16, -15}, {13, 15, -16}}, 
     g4[825] = {{1, 2, -7, -6}, {7, -8, -9}, {6, 9, 12, -13}, 
       {8, -14, -15, -12}, {13, 15, -16}, {3, 4, 16, 14}}, 
     g4[826] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -12, -13}, 
       {3, 4, 13, -15}, {8, -17, 10, 12}, {6, 15, 17}}, 
     g4[827] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, -12, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {8, -17, 10, 12}}, 
     g4[828] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, 8, -16, -13}, 
       {3, 4, 13, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[829] = {{1, 2, -7, -6}, {7, -8, -9}, {9, -10, 8, -16, -13}, 
       {3, -14, 17, 6}, {4, 13, 14}, {10, 16, -17}}, 
     g4[830] = {{1, 2, -7, -6}, {7, -8, -9}, {9, 12, 8, -17, -11}, 
       {11, -12, -13}, {3, 4, 13, -15}, {6, 15, 17}}, 
     g4[831] = {{1, 2, -7, -6}, {7, -8, -9}, {9, 12, 8, -17, -11}, 
       {11, -12, -13}, {3, -14, 17, 6}, {4, 13, 14}}, 
     g4[832] = {{1, 2, -7, -6}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, 12, 13, 6}, {4, 15, 9}}, 
     g4[833] = {{1, 2, -7, -6}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, 6, 17, -14}, {14, -15, 12, -17}, {4, 15, 9}}, 
     g4[834] = {{1, 2, -7, -6}, {7, 3, -10, -9}, {10, -11, -12}, 
       {11, 6, 16, 12, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[835] = {{1, 2, -7, -6}, {7, 3, -10, -9}, {10, -13, -14, -12}, 
       {14, -15, -16}, {4, 15, 9}, {12, 13, 6, 16}}, 
     g4[836] = {{1, 2, -7, -6}, {7, 3, -10, -9}, {10, -11, 13, 6, 16}, 
       {11, -13, -14}, {14, -15, -16}, {4, 15, 9}}, 
     g4[837] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[838] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -16, 3}, {13, 16, 14, 4}}, 
     g4[839] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -16, 13}, {3, 4, 16, 14}}, 
     g4[840] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, 11, 15, 4}}, 
     g4[841] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, -12}, 
       {12, -16, 3, -14}, {10, 14, -15}, {4, 16, 11, 15}}, 
     g4[842] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -14, -15, -12}, 
       {10, 12, 16, -17}, {3, 15, -16}, {4, 17, 14}}, 
     g4[843] = {{1, 2, -7, -6}, {7, -8, -10, 6}, {8, -11, 16, -17, 10}, 
       {11, -14, -15}, {3, 15, -16}, {4, 17, 14}}, 
     g4[844] = {{1, 2, -7, -6}, {7, -8, -10, -11}, {11, -12, -13}, 
       {3, 4, 13, 17, 6}, {8, -16, 12}, {10, 16, -17}}, 
     g4[845] = {{1, 2, -7, -6}, {7, -8, -10, -11}, {11, 8, -16, -13}, 
       {3, 4, 13, -15}, {10, 16, -17}, {6, 15, 17}}, 
     g4[846] = {{1, 2, -7, -6}, {7, -11, -12, -9}, {6, 9, 14, -15}, 
       {12, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[847] = {{1, 2, -7, -6}, {7, -8, -10, -12, -13}, {3, 4, 13, -15}, 
       {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g4[848] = {{1, 2, -7, -6}, {7, -8, 14, -15, 6}, {8, -11, -12}, 
       {12, -13, -14}, {3, 13, -17, 4}, {11, 15, 17}}, 
     g4[849] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, {12, -13, -14}, 
       {3, 5, 6, 14, 13}, {10, 9, -6, -5}}, 
     g4[850] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, 
       {12, 3, -15, -14}, {14, 15, 5, 6}, {10, 9, -6, -5}}, 
     g4[851] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, 
       {12, -13, -16, 6}, {3, 5, 16, 13}, {10, 9, -6, -5}}, 
     g4[852] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, 
       {12, 3, 5, 16, -14}, {14, -16, 6}, {10, 9, -6, -5}}, 
     g4[853] = {{1, 2, -7, -9}, {7, -10, -11}, {4, 11, -12}, 
       {12, -13, 15, 5, 6}, {3, -15, 13}, {10, 9, -6, -5}}, 
     g4[854] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, -13, -14}, 
       {3, -15, 13}, {14, 15, 5, 6}, {10, 9, -6, -5}}, 
     g4[855] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, -13, -14}, 
       {3, 5, 16, 13}, {14, -16, 6}, {10, 9, -6, -5}}, 
     g4[856] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, -13, -14}, 
       {3, 5, 6, 14, 13}, {10, -17, -5}, {9, -6, 17}}, 
     g4[857] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, 3, -15, -14}, 
       {14, -16, 6}, {15, 5, 16}, {10, 9, -6, -5}}, 
     g4[858] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, 3, -15, -14}, 
       {14, 15, 5, 6}, {10, -17, -5}, {9, -6, 17}}, 
     g4[859] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, -13, -16, 6}, 
       {3, -15, 13}, {15, 5, 16}, {10, 9, -6, -5}}, 
     g4[860] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, -13, -16, 6}, 
       {3, 5, 16, 13}, {10, -17, -5}, {9, -6, 17}}, 
     g4[861] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, 3, 5, 16, -14}, 
       {14, -16, 6}, {10, -17, -5}, {9, -6, 17}}, 
     g4[862] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, 3, -15, -16, 6}, 
       {15, 5, 16}, {10, -17, -5}, {9, -6, 17}}, 
     g4[863] = {{1, 2, -7, -9}, {7, -10, -12, 4}, {12, -13, 15, 5, 6}, 
       {3, -15, 13}, {10, -17, -5}, {9, -6, 17}}, 
     g4[864] = {{1, 2, -8, -5}, {8, -9, -10}, {9, -11, -16, 14, 10}, 
       {5, -13, 11}, {13, -14, 6}, {3, 4, -6, 16}}, 
     g4[865] = {{1, 2, -8, -5}, {8, -9, -15, 14}, {9, -11, -16, 15}, 
       {5, -13, 11}, {13, -14, 6}, {3, 4, -6, 16}}, 
     g4[866] = {{1, 2, -8, -5}, {8, -11, -12, -10}, {5, -13, 11}, 
       {13, -14, 6}, {10, 12, -16, 14}, {3, 4, -6, 16}}, 
     g4[867] = {{1, 2, -8, -5}, {8, -9, 12, -16, 14}, {9, -11, -12}, 
       {5, -13, 11}, {13, -14, 6}, {3, 4, -6, 16}}, 
     g4[868] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, -12}, 
       {11, -13, 16, 4, 12}, {3, 9, -16, 13}}, 
     g4[869] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}}, 
     g4[870] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, 17, 4}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}}, 
     g4[871] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, 17, 4}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}}, 
     g4[872] = {{1, 2, -8, -7}, {8, -9, -10}, {7, 10, -5}, {5, -11, 17, 4}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}}, 
     g4[873] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, 4, 12}}, 
     g4[874] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}, {4, 12, 17}}, 
     g4[875] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g4[876] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}, {4, 12, 17}}, 
     g4[877] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, 3, 9, -16, -14}, {14, 16, -17}, {4, 12, 17}}, 
     g4[878] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, 3, -15, 16, -17}, {9, -16, 15}, {4, 12, 17}}, 
     g4[879] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, -12}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}, {4, 12, 17}}, 
     g4[880] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {9, -11, -12}, 
       {12, -13, -15, 5}, {13, -16, 4, 15}, {3, 16, 11}}, 
     g4[881] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}}, 
     g4[882] = {{1, 2, -8, -7}, {8, -9, -5, 7}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}}, 
     g4[883] = {{1, 2, -9, -7}, {9, -10, -5}, {10, -11, -6}, 
       {6, -16, 15, -13}, {3, 13, -15, 5}, {4, 7, 16, 11}}, 
     g4[884] = {{1, 2, -9, -7}, {9, -11, -5, -6}, {4, -12, 11}, 
       {7, -13, 12}, {13, -14, -15}, {3, 6, 5, 15, 14}}, 
     g4[885] = {{1, 2, -9, -7}, {9, -11, -5, -6}, {4, -12, 11}, 
       {7, -13, 12}, {13, 3, -16, -15}, {6, 5, 15, 16}}, 
     g4[886] = {{1, 2, -9, -7}, {9, -11, -5, -6}, {4, -12, 11}, 
       {7, -13, 12}, {13, -14, 17, 5}, {3, 6, -17, 14}}, 
     g4[887] = {{1, 2, -9, -7}, {9, -11, -5, -6}, {4, -12, 11}, 
       {7, -13, 12}, {13, 3, 6, -17, -15}, {5, 15, 17}}, 
     g4[888] = {{1, 2, -9, -7}, {9, -11, -5, -6}, {4, -12, 11}, 
       {7, -13, 12}, {13, -14, 16, 6, 5}, {3, -16, 14}}, 
     g4[889] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, {8, 13, -14}, 
       {14, 12, 5, 6}, {11, 3, 10, -6, -5}}, 
     g4[890] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 5, 15}, {11, 3, 10, -6, -5}}, 
     g4[891] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -13}, 
       {8, 13, 12, 5, 6}, {11, -16, -5}, {3, 10, -6, 16}}, 
     g4[892] = {{1, 2, -9, -8}, {9, -10, -11}, {8, -12, -13}, {13, -14, 6}, 
       {10, -6, -5, 11, 3}, {4, 14, 12, 5}}, 
     g4[893] = {{1, 2, -9, -8}, {9, -10, -11}, {4, 5, 15, -13}, 
       {8, 13, -15, 6}, {11, -16, -5}, {3, 10, -6, 16}}, 
     g4[894] = {{1, 2, -9, -8}, {9, -10, -11}, {4, 5, 15, -13}, 
       {8, 13, -15, 6}, {11, 3, -17, -5}, {10, -6, 17}}, 
     g4[895] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 5, 15}, {11, 3, 10, -6, -5}}, 
     g4[896] = {{1, 2, -9, -8}, {9, -10, -11}, {4, -12, -14, 8}, 
       {14, 12, 5, 6}, {11, -16, -5}, {3, 10, -6, 16}}, 
     g4[897] = {{1, 2, -9, -8}, {9, -10, -11}, {10, 5, 6, 17}, 
       {8, -14, -6, -5}, {4, 3, -16, 14}, {11, -17, 16}}, 
     g4[898] = {{1, 2, -9, -8}, {9, -10, -11}, {4, 5, 15, -14, 8}, 
       {14, -15, 6}, {11, -16, -5}, {3, 10, -6, 16}}, 
     g4[899] = {{1, 2, -9, -8}, {9, -10, -11}, {4, 5, 15, -14, 8}, 
       {14, -15, 6}, {11, 3, -17, -5}, {10, -6, 17}}, 
     g4[900] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -13}, 
       {8, 13, -14}, {14, 12, 5, 6}, {11, 3, -17, -5}}, 
     g4[901] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 5, 15}, {11, 3, -17, -5}}, 
     g4[902] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -13}, 
       {8, 13, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}}, 
     g4[903] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 5, 15}, {11, 3, -17, -5}}, 
     g4[904] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -14, 8}, 
       {14, 12, 5, 6}, {11, -16, -5}, {3, -17, 16}}, 
     g4[905] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, 5, 15, -14, 8}, 
       {14, -15, 6}, {11, -16, -5}, {3, -17, 16}}, 
     g4[906] = {{1, 2, -9, -8}, {9, -6, 17, -11}, {4, -12, -15, 6, 8}, 
       {12, 5, 15}, {11, -16, -5}, {3, -17, 16}}, 
     g4[907] = {{1, 2, -9, -8}, {9, -10, -16, -5}, {4, -12, -13}, 
       {8, 13, -15, 6}, {12, 5, 15}, {3, 10, -6, 16}}, 
     g4[908] = {{1, 2, -9, -8}, {9, -10, -17, 16}, {10, 5, -12}, 
       {8, -14, -6, -5}, {4, 3, -16, 14}, {12, 6, 17}}, 
     g4[909] = {{1, 2, -9, -8}, {9, -6, 16, 3, -11}, {4, -12, -13}, 
       {8, 13, -14}, {14, 12, 5, 6}, {11, -16, -5}}, 
     g4[910] = {{1, 2, -9, -8}, {9, -6, 16, 3, -11}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 5, 15}, {11, -16, -5}}, 
     g4[911] = {{1, 2, -9, -8}, {9, -6, 17, -16, -5}, {4, -12, -13}, 
       {8, 13, -14}, {14, 12, 5, 6}, {3, -17, 16}}, 
     g4[912] = {{1, 2, -9, -8}, {9, -6, 17, -16, -5}, {4, -12, -14, 8}, 
       {14, -15, 6}, {12, 5, 15}, {3, -17, 16}}, 
     g4[913] = {{1, -5, 9, -10}, {2, -8, -9, 5}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[914] = {{1, -5, 17, 13}, {2, -8, -9, 5}, {3, -11, -12, 8}, 
       {11, -13, -14}, {14, 9, 4, -16}, {12, -17, 16}}, 
     g4[915] = {{1, -5, 17, 13}, {2, 3, -10, 4, 15, 5}, {10, -11, -12}, 
       {11, -13, -14}, {14, -15, -16}, {12, -17, 16}}, 
     g4[916] = {{1, 5, -12, -11}, {2, -6, -5}, {6, -13, -14}, 
       {3, 4, -7, -16, 13}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g4[917] = {{1, 5, -12, -11}, {2, -6, -5}, {6, -13, -14}, 
       {3, 8, 9, 14, 13}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g4[918] = {{1, 5, -12, -11}, {2, -6, -5}, {6, -13, -14}, 
       {3, 4, -7, 9, 14, 13}, {11, -17, 7}, {12, -9, 17}}, 
     g4[919] = {{1, 5, -12, -11}, {2, -6, -5}, {6, 3, -15, -14}, 
       {15, 8, 9, 14}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g4[920] = {{1, 5, -12, -11}, {2, -6, -5}, {6, -13, 16, 9}, 
       {3, 8, -16, 13}, {4, -7, -8}, {11, 12, -9, 7}}, 
     g4[921] = {{1, 5, -12, -11}, {2, -6, -5}, {6, -13, 16, 9}, 
       {3, 4, -7, -16, 13}, {11, -17, 7}, {12, -9, 17}}, 
     g4[922] = {{1, 5, -12, -11}, {2, -6, -5}, {6, 3, 8, -16, -14}, 
       {4, -7, -8}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g4[923] = {{1, 5, -12, -11}, {2, -9, -5}, {9, -13, -14}, 
       {13, 4, -7, -15}, {11, 12, -6, 7}, {14, 15, 3, 6}}, 
     g4[924] = {{1, 5, -12, -11}, {2, -9, -5}, {9, 8, -15, -14}, 
       {4, -7, -8}, {11, 12, -6, 7}, {14, 15, 3, 6}}, 
     g4[925] = {{1, 5, -12, -11}, {2, -13, -14, -5}, {13, 4, -7, -15}, 
       {11, -16, 7}, {12, -6, 16}, {14, 15, 3, 6}}, 
     g4[926] = {{1, 5, -12, -11}, {2, 3, -15, -14, -5}, {15, 8, -16}, 
       {4, -7, -8}, {11, 12, -9, 7}, {14, 16, 9}}, 
     g4[927] = {{1, 5, -12, -11}, {3, 2, -15, -14, -5}, {15, 9, -16}, 
       {11, -17, -9}, {12, 7, 17}, {4, 14, 16, -7}}, 
     g4[928] = {{1, 5, -12, -11}, {3, 2, -15, -14, -5}, {15, 9, 8, 14}, 
       {11, -17, -9}, {12, 7, 17}, {4, -8, -7}}, 
     g4[929] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -13}, 
       {13, -14, -15}, {5, 15, 14, 11, 4}}, 
     g4[930] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -13}, 
       {13, 11, -17, -15}, {5, 15, 17, 4}}, 
     g4[931] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -13}, 
       {13, -14, -16, 5}, {11, 4, 16, 14}}, 
     g4[932] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -13}, 
       {13, 11, 4, 16, -15}, {5, 15, -16}}, 
     g4[933] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -13}, 
       {13, 11, -17, -16, 5}, {4, 16, 17}}, 
     g4[934] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, {3, 12, -13}, 
       {13, -14, 17, 4, 5}, {11, -17, 14}}, 
     g4[935] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, 
       {3, 12, -14, -15}, {5, 15, -16}, {11, 4, 16, 14}}, 
     g4[936] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -12}, 
       {3, 12, -14, -15}, {5, 15, 17, 4}, {11, -17, 14}}, 
     g4[937] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -13, 3}, 
       {13, -14, -15}, {5, 15, 17, 4}, {11, -17, 14}}, 
     g4[938] = {{1, -6, -8, -5}, {6, -9, 2, 8}, {9, -11, -13, 3}, 
       {13, -14, -16, 5}, {11, -17, 14}, {4, 16, 17}}, 
     g4[939] = {{1, -6, 10, -5}, {2, -9, -10, 6}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, -15}, {3, 13, 11, 4, 15}}, 
     g4[940] = {{1, -6, 10, -5}, {2, -9, -10, 6}, {9, -11, -13, -14}, 
       {5, 14, -15}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g4[941] = {{1, -6, -15, 13}, {2, -8, -9, 6}, {4, -11, -12, 8}, 
       {11, -13, -14}, {3, -17, 12, 15}, {9, 14, 17}}, 
     g4[942] = {{1, -7, -8, -6}, {2, -10, 6, 8}, {7, -11, -12}, 
       {10, 12, -13}, {3, 11, -16, -15}, {13, 15, 16, 4}}, 
     g4[943] = {{1, -7, -9, 2}, {9, -10, -11}, {11, -13, 6, 5}, {4, 13, 10}, 
       {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g4[944] = {{1, -7, -9, 2}, {9, 4, 13, -11}, {11, -12, 5}, {12, -13, 6}, 
       {-6, -14, 17, -5}, {3, 14, 7, -17}}, 
     g4[945] = {{1, -7, -12, 10}, {7, -8, -9}, {4, -10, -11, 8}, 
       {12, -13, -14}, {13, 2, 9, 3, -17}, {11, 14, 17}}, 
     g4[946] = {{1, -7, -13, -5}, {2, -10, -11, 7}, {10, 5, -12}, 
       {13, 4, -15, -6}, {3, 11, -17, 15}, {12, 6, 17}}, 
     g4[947] = {{1, -9, 15, 6}, {9, 10, 17}, {2, -13, -10}, {13, -6, 16}, 
       {-15, 4, -12, -14, 3}, {-17, -16, 14, 12}}, 
     g4[948] = {{1, -10, -17, -9}, {10, 5, 7, 17}, {3, -6, -5}, 
       {6, -13, -14}, {2, 9, 8, 14, 13}, {4, -8, -7}}, 
     g4[949] = {{1, -10, -17, -9}, {10, 5, 7, 17}, {3, -6, -5}, 
       {6, -13, 16, 8}, {2, 9, -16, 13}, {4, -8, -7}}, 
     g4[950] = {{1, -10, -17, -9}, {10, 5, 7, 17}, {3, -6, -5}, 
       {6, 2, -15, 16, 8}, {15, 9, -16}, {4, -8, -7}}, 
     g4[951] = {{1, -10, -17, -9}, {10, 5, 7, 17}, {3, 2, -15, -14, -5}, 
       {15, 9, -16}, {4, -8, -7}, {14, 16, 8}}, 
     g4[952] = {{1, -11, 8, -15}, {15, -7, 13}, {2, 3, -14, -17, -13}, 
       {17, 12, 11}, {7, -12, -16, 4}, {-8, 14, 16}}, 
     g4[953] = {{9, -6, -5, 8}, {3, 4, -8, -7, 2, -9}, {5, -14, -15}, 
       {1, -16, 14}, {6, -17, 16}, {15, 17, 7}}, 
     g4[954] = {{1, 2, -5, -8, -15}, {5, -11, -6}, {6, -12, -13}, 
       {13, -14, 8}, {3, 14, 12, 4, -17}, {11, 15, 17}}, 
     g4[955] = {{1, 2, -5, -8, -15}, {5, -11, -6}, {6, -12, -13}, 
       {13, 12, 9, 3, 8}, {4, -17, -9}, {11, 15, 17}}, 
     g4[956] = {{1, 2, -5, -10, -8}, {5, -14, -6}, {14, 8, -7}, 
       {10, 3, -16, -9, 4}, {6, -17, 16}, {7, 9, 17}}, 
     g4[957] = {{1, 2, -6, -12, -11}, {6, -13, -14}, {3, 8, 9, 14, 13}, 
       {4, -7, -8}, {11, -17, 7}, {12, -9, 17}}, 
     g4[958] = {{1, 2, -6, 17, -8}, {-10, 6, -11}, {10, 5, -12}, 
       {8, 12, -13}, {3, 4, -5, -17, -15}, {11, 13, 15}}, 
     g4[959] = {{1, 2, -7, 9, -10}, {7, -8, -9}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[960] = {{1, 2, -7, 9, -10}, {7, -8, -9}, {8, -11, -12}, 
       {12, -13, -14}, {10, 14, -15}, {3, 13, 11, 15, 4}}, 
     g4[961] = {{1, 2, -7, 9, -10}, {7, -8, -9}, {8, -11, -12}, 
       {12, -16, 3, -14}, {10, 14, -15}, {4, 16, 11, 15}}, 
     g4[962] = {{1, 2, -8, -9, -6}, {6, 9, -10}, {8, -11, -12}, 
       {10, 12, -13}, {11, -14, -15}, {3, 15, 14, 4, 13}}, 
     g4[963] = {{1, 2, -8, -9, -6}, {9, -10, -11}, {11, -12, -15, 3, 4}, 
       {8, -16, 12}, {10, 16, -17}, {6, 15, 17}}, 
     g4[964] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, 4, 12}}, 
     g4[965] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, -13, -14}, {3, 9, -17, 14, 13}, {4, 12, 17}}, 
     g4[966] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, 3, -15, -14}, {9, -17, 14, 15}, {4, 12, 17}}, 
     g4[967] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, -13, 16, -17}, {3, 9, -16, 13}, {4, 12, 17}}, 
     g4[968] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, 3, 9, -16, -14}, {14, 16, -17}, {4, 12, 17}}, 
     g4[969] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, 3, -15, 16, -17}, {9, -16, 15}, {4, 12, 17}}, 
     g4[970] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, -13, 15, 9, -17}, {3, -15, 13}, {4, 12, 17}}, 
     g4[971] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, -12}, 
       {11, -13, 16, 4, 12}, {3, -15, 13}, {9, -16, 15}}, 
     g4[972] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, 17, 4}, {3, 13, 11, -17}}, 
     g4[973] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -13, -14}, {5, 14, 13, -16, 4}, {3, 16, 11}}, 
     g4[974] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -13, -15, 5}, {13, -16, 4, 15}, {3, 16, 11}}, 
     g4[975] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -16, -17, -14}, {5, 14, 17, 4}, {3, 16, 11}}, 
     g4[976] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -13, 17, 4, 5}, {13, -16, -17}, {3, 16, 11}}, 
     g4[977] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -12}, 
       {12, -16, -17, -15, 5}, {3, 16, 11}, {4, 15, 17}}, 
     g4[978] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, -15, 13}, {9, -17, 14, 15}}, 
     g4[979] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -11, 17, 4}, 
       {11, -13, -14}, {3, 9, -16, 13}, {14, 16, -17}}, 
     g4[980] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -13, -14, -12}, 
       {3, -15, 13}, {9, -16, 15}, {14, 16, 4, 12}}, 
     g4[981] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {5, -13, -14, -12}, 
       {3, 9, -16, 13}, {14, 16, -17}, {4, 12, 17}}, 
     g4[982] = {{1, 2, -8, 10, -5}, {8, -9, -10}, {9, -11, -13, -14}, 
       {5, 14, -15}, {3, 13, 11, -17}, {4, 15, 17}}, 
     g4[983] = {{1, 2, -9, -12, -13}, {9, -10, -11}, {13, -14, 6}, 
       {10, -6, -5, 11, 3}, {4, 14, -16}, {12, 5, 16}}, 
     g4[984] = {{1, 2, -9, -12, -13}, {9, -6, -15, -11}, {13, -14, 6}, 
       {4, 14, -16}, {12, 5, 16}, {11, 3, 15, -5}}, 
     g4[985] = {{1, 2, -9, -12, -13}, {9, -6, -15, -17, -5}, {13, -14, 6}, 
       {4, 14, -16}, {12, 5, 16}, {3, 15, 17}}, 
     g4[986] = {{1, 2, -9, -12, -13}, {9, -6, 17, 3, -11}, {13, -14, 6}, 
       {4, 14, -16}, {12, 5, 16}, {11, -17, -5}}, 
     g4[987] = {{1, 2, -10, -5, -7}, {10, -11, -6}, {6, -16, 15, -13}, 
       {3, 13, -15, 5}, {4, -17, 11}, {7, 16, 17}}, 
     g4[988] = {{1, 5, 7, 17, -11}, {3, -6, -5}, {6, 2, -15, 16, 8}, 
       {15, 9, -16}, {11, -17, -9}, {4, -8, -7}}, 
     g4[989] = {{1, 5, -9, 17, -11}, {2, -6, -5}, {6, -13, -14}, 
       {3, 8, 9, 14, 13}, {4, -7, -8}, {11, -17, 7}}, 
     g4[990] = {{1, 2, -9, -13, 4, 11}, {9, -10, -5}, {10, -11, -6}, 
       {13, -14, -15}, {3, -16, 14}, {5, 6, 15, 16}}, 
     g4[991] = {{1, 2, -9, -13, 4, 11}, {9, -10, -5}, {10, -11, -6}, 
       {13, 3, -16, -15}, {5, -17, 16}, {6, 15, 17}}, 
     g4[992] = {{1, 2, -9, -13, 4, 11}, {9, -11, -6, -5}, {13, -14, -15}, 
       {3, -16, 14}, {5, -17, 16}, {6, 15, 17}}, 
     g4[993] = {{1, 2, 3, -10, 4, 15, -6}, {10, -11, -12}, {11, -13, -14}, 
       {14, -15, -16}, {12, -17, 16}, {6, 17, 13}}};
 


Numers4 = {n4[1] = 0, n4[2] = 0, n4[3] = 0, n4[4] = 0, n4[5] = 0, 
     n4[6] = 0, n4[7] = 0, n4[8] = 0, n4[9] = 0, n4[10] = 0, 
     n4[11] = 0, n4[12] = 0, n4[13] = 0, n4[14] = 0, n4[15] = 0, 
     n4[16] = 0, n4[17] = 0, n4[18] = 0, n4[19] = 0, n4[20] = 0, 
     n4[21] = 0, n4[22] = 0, n4[23] = 0, n4[24] = 0, n4[25] = 0, 
     n4[26] = 0, n4[27] = 0, n4[28] = 0, n4[29] = 0, n4[30] = 0, 
     n4[31] = 0, n4[32] = 0, n4[33] = 0, n4[34] = 0, n4[35] = 0, 
     n4[36] = 0, n4[37] = 0, n4[38] = 0, n4[39] = 0, n4[40] = 0, 
     n4[41] = 0, n4[42] = 0, n4[43] = 0, n4[44] = 0, n4[45] = 0, 
     n4[46] = 0, n4[47] = 0, n4[48] = 0, n4[49] = 0, n4[50] = 0, 
     n4[51] = 0, n4[52] = 0, n4[53] = 0, n4[54] = 0, n4[55] = 0, 
     n4[56] = 0, n4[57] = 0, n4[58] = 0, n4[59] = 0, n4[60] = 0, 
     n4[61] = 0, n4[62] = 0, n4[63] = 0, n4[64] = 0, n4[65] = 0, 
     n4[66] = 0, n4[67] = 0, n4[68] = 0, n4[69] = 0, n4[70] = 0, 
     n4[71] = 0, n4[72] = 0, n4[73] = 0, n4[74] = 0, n4[75] = 0, 
     n4[76] = 0, n4[77] = 0, n4[78] = 0, n4[79] = 0, n4[80] = 0, 
     n4[81] = 0, n4[82] = 0, n4[83] = 0, n4[84] = 0, n4[85] = 0, 
     n4[86] = 0, n4[87] = 0, n4[88] = 0, n4[89] = 0, n4[90] = 0, 
     n4[91] = 0, n4[92] = 0, n4[93] = 0, n4[94] = 0, n4[95] = 0, 
     n4[96] = 0, n4[97] = 0, n4[98] = 0, n4[99] = 0, n4[100] = 0, 
     n4[101] = 0, n4[102] = 0, n4[103] = 0, n4[104] = 0, n4[105] = 0, 
     n4[106] = 0, n4[107] = 0, n4[108] = 0, n4[109] = 0, n4[110] = 0, 
     n4[111] = 0, n4[112] = 0, n4[113] = 0, n4[114] = 0, n4[115] = 0, 
     n4[116] = 0, n4[117] = 0, n4[118] = 0, n4[119] = 0, n4[120] = 0, 
     n4[121] = 0, n4[122] = 0, n4[123] = 0, n4[124] = 0, n4[125] = 0, 
     n4[126] = 0, n4[127] = 0, n4[128] = 0, n4[129] = 0, n4[130] = 0, 
     n4[131] = 0, n4[132] = 0, n4[133] = 0, n4[134] = 0, n4[135] = 0, 
     n4[136] = 0, n4[137] = 0, n4[138] = 0, n4[139] = 0, n4[140] = 0, 
     n4[141] = 0, n4[142] = 0, n4[143] = 0, n4[144] = 0, n4[145] = 0, 
     n4[146] = 0, n4[147] = 0, n4[148] = -4*t[1, 2]^2, n4[149] = 0, 
     n4[150] = 0, n4[151] = -8*t[1, 2]^2, n4[152] = 2*t[1, 2]^2, 
     n4[153] = 0, n4[154] = -10*t[1, 2]^2, n4[155] = -8*t[1, 2]^2, 
     n4[156] = -24*t[1, 2]^2, n4[157] = 0, n4[158] = 0, n4[159] = 0, 
     n4[160] = 0, n4[161] = 0, n4[162] = 0, n4[163] = 0, n4[164] = 0, 
     n4[165] = 0, n4[166] = 0, n4[167] = 0, n4[168] = 0, n4[169] = 0, 
     n4[170] = 0, n4[171] = 0, n4[172] = 0, n4[173] = 0, n4[174] = 0, 
     n4[175] = 0, n4[176] = 0, n4[177] = 0, n4[178] = 0, n4[179] = 0, 
     n4[180] = 0, n4[181] = 0, n4[182] = 0, n4[183] = 0, 
     n4[184] = -t[1, 2]^2 + 2*t[1, 2]*t[1, 3] + 2*t[1, 3]^2, n4[185] = 0, 
     n4[186] = -2*t[1, 2]^2 - t[1, 3]^2, 
     n4[187] = (-7*t[1, 2]^2)/2 - 4*t[1, 2]*t[1, 3] - t[1, 3]^2, 
     n4[188] = 0, n4[189] = (2*(-15*t[1, 2]^2 + t[1, 2]*t[1, 3] + 
         t[1, 3]^2))/3, n4[190] = -5*t[1, 2]^2 - 12*t[1, 2]*t[1, 3] - 
       5*t[1, 3]^2, n4[191] = 0, n4[192] = 0, n4[193] = 0, n4[194] = 0, 
     n4[195] = 0, n4[196] = 0, n4[197] = 0, n4[198] = 0, n4[199] = 0, 
     n4[200] = 0, n4[201] = 0, n4[202] = 2*t[1, 2]^2, n4[203] = 0, 
     n4[204] = -2*t[1, 2]^2, n4[205] = 0, n4[206] = 0, 
     n4[207] = -2*t[1, 2]*(5*t[1, 2] + 4*t[1, 3]), 
     n4[208] = 4*t[1, 2]*(t[1, 2] - t[1, 3]), n4[209] = -4*t[1, 2]*t[1, 3], 
     n4[210] = 0, n4[211] = 0, n4[212] = -8*t[1, 2]^2, 
     n4[213] = (-5*t[1, 2]^2)/2, n4[214] = 0, n4[215] = 0, 
     n4[216] = -2*(t[1, 2]^2 + 2*t[1, 2]*t[1, 3] + 2*t[1, 3]^2), 
     n4[217] = 2*(t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2), n4[218] = 0, 
     n4[219] = 0, n4[220] = 0, n4[221] = 0, n4[222] = 0, n4[223] = 0, 
     n4[224] = 0, n4[225] = 0, n4[226] = 0, n4[227] = 0, n4[228] = 0, 
     n4[229] = 0, n4[230] = 0, n4[231] = -8*t[1, 2]^2, n4[232] = 0, 
     n4[233] = 0, n4[234] = 0, n4[235] = 0, n4[236] = 0, n4[237] = 0, 
     n4[238] = 0, n4[239] = 0, n4[240] = 0, n4[241] = -24*t[1, 2]^2, 
     n4[242] = 56*t[1, 2]^2, n4[243] = 0, 
     n4[244] = 2*t[1, 2]*(t[1, 2] + t[1, 3]), n4[245] = 0, n4[246] = 0, 
     n4[247] = 6*(t[1, 2] + t[1, 3])^2, n4[248] = 0, n4[249] = 0, 
     n4[250] = 0, n4[251] = 0, n4[252] = 0, n4[253] = 0, n4[254] = 0, 
     n4[255] = 0, n4[256] = 0, n4[257] = 0, n4[258] = 0, n4[259] = 0, 
     n4[260] = 0, n4[261] = 0, n4[262] = 0, n4[263] = 0, n4[264] = 0, 
     n4[265] = 0, n4[266] = 0, n4[267] = 
      -((-2*t[1, 2] + t[1, 3])*(-4*t[1, 2] + 3*t[1, 3]))/2, n4[268] = 0, 
     n4[269] = 0, n4[270] = 2*t[1, 2]*t[1, 3], n4[271] = -16*t[1, 3]^2, 
     n4[272] = 4*(2*t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2), n4[273] = 0, 
     n4[274] = 0, n4[275] = 0, n4[276] = 
      (16*(t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2))/3, n4[277] = 0, 
     n4[278] = 0, n4[279] = 0, n4[280] = 
      (3*t[1, 2]^2 + 32*t[1, 2]*t[1, 3] + 3*t[1, 3]^2)/2, n4[281] = 0, 
     n4[282] = 0, n4[283] = 0, n4[284] = 0, n4[285] = 0, n4[286] = 0, 
     n4[287] = 0, n4[288] = 0, n4[289] = 0, 
     n4[290] = 6*(t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2), n4[291] = 0, 
     n4[292] = 0, n4[293] = 0, n4[294] = 0, n4[295] = 0, n4[296] = 0, 
     n4[297] = 0, n4[298] = 0, n4[299] = 0, n4[300] = 0, n4[301] = 0, 
     n4[302] = 0, n4[303] = 0, n4[304] = 0, n4[305] = 0, n4[306] = 0, 
     n4[307] = 0, n4[308] = 0, n4[309] = 0, n4[310] = 0, n4[311] = 0, 
     n4[312] = 0, n4[313] = 0, n4[314] = 0, n4[315] = 0, n4[316] = 0, 
     n4[317] = 0, n4[318] = 0, n4[319] = 0, n4[320] = 0, n4[321] = 0, 
     n4[322] = 0, n4[323] = 0, n4[324] = 0, n4[325] = 0, n4[326] = 0, 
     n4[327] = 0, n4[328] = 0, n4[329] = 0, n4[330] = 0, n4[331] = 0, 
     n4[332] = 0, n4[333] = 0, n4[334] = 0, n4[335] = 0, n4[336] = 0, 
     n4[337] = 0, n4[338] = 0, n4[339] = 0, n4[340] = 0, n4[341] = 0, 
     n4[342] = 0, n4[343] = 0, n4[344] = 0, n4[345] = 0, n4[346] = 0, 
     n4[347] = 0, n4[348] = 0, n4[349] = 0, n4[350] = 0, n4[351] = 0, 
     n4[352] = 0, n4[353] = 0, n4[354] = -2*t[1, 3]^2, 
     n4[355] = -t[1, 2]^2 - t[1, 3]^2, n4[356] = 0, n4[357] = 0, 
     n4[358] = 0, n4[359] = 0, n4[360] = 0, n4[361] = 0, 
     n4[362] = 4*t[1, 2]^2, n4[363] = 7*t[1, 2]^2 + 6*t[1, 2]*t[1, 3] + 
       7*t[1, 3]^2, n4[364] = 0, n4[365] = 0, n4[366] = 0, n4[367] = 0, 
     n4[368] = -8*t[1, 2]^2 - 8*t[1, 2]*t[1, 3] - 7*t[1, 3]^2, 
     n4[369] = 12*(t[1, 2]^2 + t[1, 2]*t[1, 3] - t[1, 3]^2), 
     n4[370] = 8*t[1, 3]^2, n4[371] = -4*(2*t[1, 2]^2 + 3*t[1, 2]*t[1, 3] + 
        2*t[1, 3]^2), n4[372] = 0, n4[373] = 0, n4[374] = 0, n4[375] = 0, 
     n4[376] = 0, n4[377] = 0, n4[378] = 0, 
     n4[379] = 2*t[1, 3]*(5*t[1, 2] + 3*t[1, 3]), 
     n4[380] = 2*t[1, 2]*(t[1, 2] + 2*t[1, 3]), n4[381] = -2*t[1, 2]^2, 
     n4[382] = 2*t[1, 2]*t[1, 3], n4[383] = 0, 
     n4[384] = -2*(t[1, 2]^2 + t[1, 3]^2), 
     n4[385] = -7*t[1, 2]^2 - 3*t[1, 2]*t[1, 3] + t[1, 3]^2, 
     n4[386] = 4*(t[1, 2]^2 + t[1, 3]^2), n4[387] = 0, n4[388] = 0, 
     n4[389] = 0, n4[390] = 0, n4[391] = 0, n4[392] = 0, n4[393] = 0, 
     n4[394] = 0, n4[395] = 0, n4[396] = 0, n4[397] = 0, n4[398] = 0, 
     n4[399] = 0, n4[400] = 0, n4[401] = 0, n4[402] = 0, n4[403] = 0, 
     n4[404] = 0, n4[405] = 0, n4[406] = 0, n4[407] = -2*t[1, 2]^2, 
     n4[408] = 0, n4[409] = 0, n4[410] = 0, n4[411] = 0, 
     n4[412] = -2*(t[1, 2]^2 + t[1, 2]*t[1, 3] - t[1, 3]^2), 
     n4[413] = -2*t[1, 2]*t[1, 3], n4[414] = 6*t[1, 2]^2, 
     n4[415] = -2*t[1, 3]^2, n4[416] = -16*t[1, 2]*(t[1, 2] + t[1, 3]), 
     n4[417] = 2*(2*t[1, 2]^2 + 4*t[1, 2]*t[1, 3] + t[1, 3]^2), 
     n4[418] = 0, n4[419] = 2*t[1, 3]^2, n4[420] = 8*t[1, 3]^2, 
     n4[421] = 0, n4[422] = 3*t[1, 3]^2, n4[423] = 0, n4[424] = 0, 
     n4[425] = 0, n4[426] = 0, n4[427] = 
      (-5*t[1, 2]^2 + 68*t[1, 2]*t[1, 3] - 5*t[1, 3]^2)/6, 
     n4[428] = 2*t[1, 3]^2, n4[429] = -3*t[1, 2]^2 + 7*t[1, 2]*t[1, 3] + 
       t[1, 3]^2, n4[430] = -t[1, 2]^2, n4[431] = 0, n4[432] = 0, 
     n4[433] = 0, n4[434] = 0, n4[435] = 0, n4[436] = 0, n4[437] = 0, 
     n4[438] = 0, n4[439] = 0, n4[440] = 0, n4[441] = 6*t[1, 3]^2, 
     n4[442] = -2*t[1, 2]^2 + 4*t[1, 2]*t[1, 3] + 4*t[1, 3]^2, 
     n4[443] = 21*t[1, 2]^2 + 21*t[1, 2]*t[1, 3] + (15*t[1, 3]^2)/2, 
     n4[444] = 12*t[1, 3]^2, n4[445] = 3*t[1, 3]^2, 
     n4[446] = t[1, 2]^2 - 2*t[1, 2]*t[1, 3] - 7*t[1, 3]^2, n4[447] = 0, 
     n4[448] = 0, n4[449] = 0, n4[450] = 0, n4[451] = 0, 
     n4[452] = -4*t[1, 2]^2 - 4*t[1, 2]*t[1, 3] + t[1, 3]^2, n4[453] = 0, 
     n4[454] = -8*t[1, 3]^2, n4[455] = 0, n4[456] = 0, n4[457] = 0, 
     n4[458] = 0, n4[459] = 0, n4[460] = 0, n4[461] = 0, n4[462] = 0, 
     n4[463] = 0, n4[464] = 4*t[1, 3]^2, 
     n4[465] = -2*(9*t[1, 2]^2 + 20*t[1, 2]*t[1, 3] + 9*t[1, 3]^2), 
     n4[466] = 0, n4[467] = 0, n4[468] = 0, n4[469] = 0, n4[470] = 0, 
     n4[471] = 0, n4[472] = 0, n4[473] = 0, n4[474] = 0, 
     n4[475] = 2*(t[1, 2]^2 - 2*t[1, 2]*t[1, 3] - 2*t[1, 3]^2), 
     n4[476] = 0, n4[477] = 0, n4[478] = -2*t[1, 2]^2, n4[479] = 0, 
     n4[480] = 10*(t[1, 2] + t[1, 3])^2, n4[481] = 0, n4[482] = 0, 
     n4[483] = 0, n4[484] = 0, n4[485] = 0, 
     n4[486] = -5*(t[1, 2] + t[1, 3])^2, n4[487] = 0, n4[488] = 0, 
     n4[489] = 0, n4[490] = 0, n4[491] = 0, n4[492] = 0, n4[493] = 0, 
     n4[494] = 0, n4[495] = 0, n4[496] = 0, n4[497] = 0, n4[498] = 0, 
     n4[499] = 0, n4[500] = 0, n4[501] = 0, 
     n4[502] = -8*t[1, 2]^2 - 8*t[1, 2]*t[1, 3] + 3*t[1, 3]^2, 
     n4[503] = -4*(t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2), n4[504] = 0, 
     n4[505] = 0, n4[506] = 0, n4[507] = 0, n4[508] = 0, n4[509] = 0, 
     n4[510] = -3*t[1, 2]^2 - 8*t[1, 2]*t[1, 3] - 3*t[1, 3]^2, n4[511] = 0, 
     n4[512] = -2*(4*t[1, 2]^2 + 3*t[1, 2]*t[1, 3] + 3*t[1, 3]^2), 
     n4[513] = 0, n4[514] = 0, n4[515] = -2*t[1, 2]*(t[1, 2] + 2*t[1, 3]), 
     n4[516] = 0, n4[517] = 0, n4[518] = 0, n4[519] = 0, n4[520] = 0, 
     n4[521] = 0, n4[522] = 0, n4[523] = 0, n4[524] = 0, n4[525] = 0, 
     n4[526] = 0, n4[527] = 0, n4[528] = 0, n4[529] = 0, n4[530] = 0, 
     n4[531] = 0, n4[532] = 0, n4[533] = 0, n4[534] = 0, n4[535] = 0, 
     n4[536] = 0, n4[537] = 0, n4[538] = 0, n4[539] = 0, n4[540] = 0, 
     n4[541] = 0, n4[542] = 0, n4[543] = 0, n4[544] = 0, n4[545] = 0, 
     n4[546] = 0, n4[547] = 0, n4[548] = 0, n4[549] = 0, n4[550] = 0, 
     n4[551] = 0, n4[552] = 0, n4[553] = 0, n4[554] = 0, n4[555] = 0, 
     n4[556] = 0, n4[557] = 0, n4[558] = 0, n4[559] = 0, n4[560] = 0, 
     n4[561] = 0, n4[562] = 0, n4[563] = 0, n4[564] = 0, n4[565] = 0, 
     n4[566] = 0, n4[567] = 0, n4[568] = 0, n4[569] = 0, n4[570] = 0, 
     n4[571] = 0, n4[572] = 0, n4[573] = 0, n4[574] = 0, n4[575] = 0, 
     n4[576] = 0, n4[577] = 0, n4[578] = 0, n4[579] = 0, n4[580] = 0, 
     n4[581] = 0, n4[582] = 0, n4[583] = 0, n4[584] = 0, n4[585] = 0, 
     n4[586] = 0, n4[587] = 0, n4[588] = 0, n4[589] = 0, n4[590] = 0, 
     n4[591] = 0, n4[592] = 0, n4[593] = 0, n4[594] = 0, n4[595] = 0, 
     n4[596] = 0, n4[597] = 0, n4[598] = 4*t[1, 2]*(t[1, 2] + t[1, 3]), 
     n4[599] = 0, n4[600] = 0, n4[601] = 0, n4[602] = 0, n4[603] = 0, 
     n4[604] = 0, n4[605] = 0, n4[606] = 0, n4[607] = 0, n4[608] = 0, 
     n4[609] = 0, n4[610] = 0, n4[611] = 0, n4[612] = 0, n4[613] = 0, 
     n4[614] = 0, n4[615] = 0, n4[616] = 0, n4[617] = 0, n4[618] = 0, 
     n4[619] = 0, n4[620] = 0, n4[621] = 0, n4[622] = 0, n4[623] = 0, 
     n4[624] = 0, n4[625] = 0, n4[626] = 0, n4[627] = 0, n4[628] = 0, 
     n4[629] = 0, n4[630] = 0, n4[631] = 0, n4[632] = 0, n4[633] = 0, 
     n4[634] = 0, n4[635] = 0, n4[636] = 0, n4[637] = 0, n4[638] = 0, 
     n4[639] = 0, n4[640] = 7*t[1, 2]^2 + 10*t[1, 2]*t[1, 3] + 
       10*t[1, 3]^2, n4[641] = -5*t[1, 2]^2, 
     n4[642] = (33*t[1, 2]^2)/2 + 15*t[1, 2]*t[1, 3] + 15*t[1, 3]^2, 
     n4[643] = -2*(7*t[1, 2]^2 + 22*t[1, 2]*t[1, 3] + 7*t[1, 3]^2), 
     n4[644] = -(t[1, 2] + 2*t[1, 3])^2, n4[645] = 0, 
     n4[646] = -4*(t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2), 
     n4[647] = 6*t[1, 2]^2, n4[648] = -((t[1, 2] - 3*t[1, 3])*
        (3*t[1, 2] - t[1, 3])), n4[649] = 24*(t[1, 2]^2 + t[1, 2]*t[1, 3] + 
        t[1, 3]^2), n4[650] = 4*t[1, 2]^2, n4[651] = 0, n4[652] = 0, 
     n4[653] = 0, n4[654] = 0, n4[655] = 0, n4[656] = 0, n4[657] = 0, 
     n4[658] = 0, n4[659] = 0, n4[660] = 0, n4[661] = 0, n4[662] = 0, 
     n4[663] = 0, n4[664] = 0, n4[665] = 0, n4[666] = 0, n4[667] = 0, 
     n4[668] = 0, n4[669] = 0, n4[670] = 0, n4[671] = 0, n4[672] = 0, 
     n4[673] = 0, n4[674] = 0, n4[675] = 0, n4[676] = 0, n4[677] = 0, 
     n4[678] = 0, n4[679] = 0, n4[680] = 0, 
     n4[681] = 2*t[1, 2]^2 - 8*t[1, 2]*t[1, 3] + 3*t[1, 3]^2, n4[682] = 0, 
     n4[683] = 0, n4[684] = 0, n4[685] = -t[1, 2]^2, n4[686] = 0, 
     n4[687] = 0, n4[688] = 8*t[1, 2]^2, n4[689] = 0, n4[690] = 0, 
     n4[691] = 0, n4[692] = 0, n4[693] = 0, n4[694] = 0, n4[695] = 0, 
     n4[696] = 0, n4[697] = 0, n4[698] = 0, n4[699] = 0, n4[700] = 0, 
     n4[701] = 0, n4[702] = 0, n4[703] = 0, n4[704] = 0, n4[705] = 0, 
     n4[706] = 0, n4[707] = 0, n4[708] = 0, n4[709] = 0, n4[710] = 0, 
     n4[711] = 0, n4[712] = 0, n4[713] = 0, n4[714] = 0, n4[715] = 0, 
     n4[716] = 0, n4[717] = 0, n4[718] = 0, n4[719] = 0, n4[720] = 0, 
     n4[721] = 0, n4[722] = 0, n4[723] = 0, n4[724] = 0, n4[725] = 0, 
     n4[726] = 2*t[1, 2]^2, n4[727] = 0, n4[728] = 0, n4[729] = 0, 
     n4[730] = 0, n4[731] = 0, n4[732] = 0, n4[733] = 0, n4[734] = 0, 
     n4[735] = 0, n4[736] = 0, n4[737] = 0, n4[738] = 0, n4[739] = 0, 
     n4[740] = 0, n4[741] = 0, n4[742] = 0, n4[743] = 0, n4[744] = 0, 
     n4[745] = 0, n4[746] = 0, n4[747] = 0, n4[748] = 0, n4[749] = 0, 
     n4[750] = 0, n4[751] = 0, n4[752] = 0, n4[753] = 0, n4[754] = 0, 
     n4[755] = 0, n4[756] = 0, n4[757] = 0, n4[758] = 0, n4[759] = 0, 
     n4[760] = 0, n4[761] = 0, n4[762] = 0, n4[763] = 0, n4[764] = 0, 
     n4[765] = 0, n4[766] = 0, n4[767] = 0, n4[768] = 0, n4[769] = 0, 
     n4[770] = 0, n4[771] = 0, n4[772] = 0, n4[773] = 0, n4[774] = 0, 
     n4[775] = 0, n4[776] = 0, n4[777] = 0, n4[778] = 0, n4[779] = 0, 
     n4[780] = 0, n4[781] = 0, n4[782] = 0, n4[783] = 0, n4[784] = 0, 
     n4[785] = 0, n4[786] = 0, n4[787] = 0, n4[788] = 0, n4[789] = 0, 
     n4[790] = 0, n4[791] = 0, n4[792] = 0, n4[793] = 0, n4[794] = 0, 
     n4[795] = 0, n4[796] = 0, n4[797] = 0, n4[798] = 0, n4[799] = 0, 
     n4[800] = 0, n4[801] = 0, n4[802] = 0, n4[803] = 0, n4[804] = 0, 
     n4[805] = 0, n4[806] = 0, n4[807] = 0, n4[808] = 0, n4[809] = 0, 
     n4[810] = 0, n4[811] = 0, n4[812] = 0, n4[813] = 0, n4[814] = 0, 
     n4[815] = 0, n4[816] = 0, n4[817] = 0, n4[818] = 0, n4[819] = 0, 
     n4[820] = 0, n4[821] = 0, n4[822] = 0, n4[823] = 0, n4[824] = 0, 
     n4[825] = 0, n4[826] = 0, n4[827] = 0, n4[828] = 0, n4[829] = 0, 
     n4[830] = 0, n4[831] = 0, n4[832] = 0, n4[833] = 0, n4[834] = 0, 
     n4[835] = 0, n4[836] = 0, n4[837] = 0, n4[838] = 0, n4[839] = 0, 
     n4[840] = 0, n4[841] = 0, n4[842] = 0, n4[843] = 0, n4[844] = 0, 
     n4[845] = 0, n4[846] = 0, n4[847] = 0, n4[848] = 0, n4[849] = 0, 
     n4[850] = 0, n4[851] = 0, n4[852] = 0, n4[853] = 0, n4[854] = 0, 
     n4[855] = 0, n4[856] = 0, n4[857] = 0, n4[858] = 0, n4[859] = 0, 
     n4[860] = 0, n4[861] = 0, n4[862] = 0, n4[863] = 0, n4[864] = 0, 
     n4[865] = 0, n4[866] = 0, n4[867] = 0, n4[868] = 0, n4[869] = 0, 
     n4[870] = 0, n4[871] = 0, n4[872] = 0, n4[873] = 0, n4[874] = 0, 
     n4[875] = 0, n4[876] = 0, n4[877] = 0, n4[878] = 0, n4[879] = 0, 
     n4[880] = 0, n4[881] = 0, n4[882] = 0, n4[883] = 0, n4[884] = 0, 
     n4[885] = 0, n4[886] = 0, n4[887] = 0, n4[888] = 0, n4[889] = 0, 
     n4[890] = 0, n4[891] = 0, n4[892] = 0, n4[893] = 0, n4[894] = 0, 
     n4[895] = 0, n4[896] = 0, n4[897] = 0, n4[898] = 0, n4[899] = 0, 
     n4[900] = 0, n4[901] = 0, n4[902] = 0, n4[903] = 0, n4[904] = 0, 
     n4[905] = 0, n4[906] = 0, n4[907] = 0, n4[908] = 0, n4[909] = 0, 
     n4[910] = 0, n4[911] = 0, n4[912] = 0, n4[913] = 0, 
     n4[914] = 4*(t[1, 2]^2 + t[1, 2]*t[1, 3] + t[1, 3]^2), n4[915] = 0, 
     n4[916] = 0, n4[917] = 0, n4[918] = 0, n4[919] = 0, n4[920] = 0, 
     n4[921] = 0, n4[922] = 0, n4[923] = 0, n4[924] = 0, n4[925] = 0, 
     n4[926] = 0, n4[927] = 0, n4[928] = 0, n4[929] = 0, n4[930] = 0, 
     n4[931] = 0, n4[932] = 0, n4[933] = 0, n4[934] = 0, n4[935] = 0, 
     n4[936] = 0, n4[937] = 0, n4[938] = 0, n4[939] = 0, n4[940] = 0, 
     n4[941] = -4*(9*t[1, 2]^2 + 8*t[1, 2]*t[1, 3] + 9*t[1, 3]^2), 
     n4[942] = 0, n4[943] = 0, n4[944] = 0, 
     n4[945] = -8*(t[1, 2] + t[1, 3])^2, 
     n4[946] = -2*(8*t[1, 2]^2 + 6*t[1, 2]*t[1, 3] + 3*t[1, 3]^2), 
     n4[947] = 0, n4[948] = 0, n4[949] = 0, n4[950] = 0, n4[951] = 0, 
     n4[952] = -12*(t[1, 2]^2 + t[1, 3]^2), n4[953] = 0, 
     n4[954] = -8*t[1, 2]^2, n4[955] = 0, n4[956] = 0, n4[957] = 0, 
     n4[958] = -8*t[1, 2]^2, n4[959] = 0, n4[960] = 0, n4[961] = 0, 
     n4[962] = 0, n4[963] = 48*t[1, 2]^2, n4[964] = 0, n4[965] = 0, 
     n4[966] = 0, n4[967] = 0, n4[968] = 0, n4[969] = 0, n4[970] = 0, 
     n4[971] = 0, n4[972] = 0, n4[973] = 0, n4[974] = 0, n4[975] = 0, 
     n4[976] = 0, n4[977] = 0, n4[978] = 0, n4[979] = 0, n4[980] = 0, 
     n4[981] = 0, n4[982] = 0, n4[983] = 0, n4[984] = 0, n4[985] = 0, 
     n4[986] = 0, n4[987] = 0, n4[988] = 0, n4[989] = 0, n4[990] = 0, 
     n4[991] = 0, n4[992] = 0, n4[993] = 0};

